Reducing Boolean Networks with Backward Boolean Equivalence

Boolean Networks (BNs) are established models to qualitatively describe biological systems. The analysis of BNs might be infeasible for medium to large BNs due to the state-space explosion problem. We propose a novel reduction technique called \emph{Backward Boolean Equivalence} (BBE), which preserves some properties of interest of BNs. In particular, reduced BNs provide a compact representation by grouping variables that, if initialized equally, are always updated equally. The resulting reduced state space is a subset of the original one, restricted to identical initialization of grouped variables. The corresponding trajectories of the original BN can be exactly restored. We show the effectiveness of BBE by performing a large-scale validation on the whole GINsim BN repository. In selected cases, we show how our method enables analyses that would be otherwise intractable. Our method complements, and can be combined with, other reduction methods found in the literature.

==> experiments/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Maximal ratio</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ID</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>M19</th>\n",
       "      <td>0.971</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B8</th>\n",
       "      <td>0.969</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M6</th>\n",
       "      <td>0.951</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M8</th>\n",
       "      <td>0.950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B16</th>\n",
       "      <td>0.944</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B24</th>\n",
       "      <td>0.200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M9</th>\n",
       "      <td>0.192</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B12</th>\n",
       "      <td>0.167</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M5</th>\n",
       "      <td>0.157</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B10</th>\n",
       "      <td>0.154</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>61 rows × 1 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     Maximal ratio\n",
       "ID                \n",
       "M19          0.971\n",
       "B8           0.969\n",
       "M6           0.951\n",
       "M8           0.950\n",
       "B16          0.944\n",
       "..             ...\n",
       "B24          0.200\n",
       "M9           0.192\n",
       "B12          0.167\n",
       "M5           0.157\n",
       "B10          0.154\n",
       "\n",
       "[61 rows x 1 columns]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "maximal = pd.read_csv('largescale/MaximalReduction.csv',index_col='ID')\n",
    "maximal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ID ratio</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ID</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>M8</th>\n",
       "      <td>0.983</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M13</th>\n",
       "      <td>0.980</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M7</th>\n",
       "      <td>0.972</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M17</th>\n",
       "      <td>0.972</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M18</th>\n",
       "      <td>0.971</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M12</th>\n",
       "      <td>0.962</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B11</th>\n",
       "      <td>0.958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M22</th>\n",
       "      <td>0.958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B13</th>\n",
       "      <td>0.957</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B3</th>\n",
       "      <td>0.950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M15</th>\n",
       "      <td>0.948</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M2</th>\n",
       "      <td>0.947</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M26</th>\n",
       "      <td>0.947</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M4</th>\n",
       "      <td>0.941</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M20</th>\n",
       "      <td>0.941</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B2</th>\n",
       "      <td>0.936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M1</th>\n",
       "      <td>0.922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B18</th>\n",
       "      <td>0.909</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B19</th>\n",
       "      <td>0.900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B9</th>\n",
       "      <td>0.893</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B10</th>\n",
       "      <td>0.885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B5</th>\n",
       "      <td>0.881</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B12</th>\n",
       "      <td>0.875</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M3</th>\n",
       "      <td>0.869</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B4</th>\n",
       "      <td>0.868</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B1</th>\n",
       "      <td>0.836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B7</th>\n",
       "      <td>0.818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B20</th>\n",
       "      <td>0.800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B6</th>\n",
       "      <td>0.775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B14</th>\n",
       "      <td>0.750</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     ID ratio\n",
       "ID           \n",
       "M8      0.983\n",
       "M13     0.980\n",
       "M7      0.972\n",
       "M17     0.972\n",
       "M18     0.971\n",
       "M12     0.962\n",
       "B11     0.958\n",
       "M22     0.958\n",
       "B13     0.957\n",
       "B3      0.950\n",
       "M15     0.948\n",
       "M2      0.947\n",
       "M26     0.947\n",
       "M4      0.941\n",
       "M20     0.941\n",
       "B2      0.936\n",
       "M1      0.922\n",
       "B18     0.909\n",
       "B19     0.900\n",
       "B9      0.893\n",
       "B10     0.885\n",
       "B5      0.881\n",
       "B12     0.875\n",
       "M3      0.869\n",
       "B4      0.868\n",
       "B1      0.836\n",
       "B7      0.818\n",
       "B20     0.800\n",
       "B6      0.775\n",
       "B14     0.750"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ID = pd.read_csv('largescale/IDReduction.csv',index_col='ID')\n",
    "ID"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "##### fsize=20#17\n",
    "fig, axes = plt.subplots(nrows=1, ncols=1)\n",
    "ax=axes\n",
    "x=[maximal['Maximal ratio'].values,ID['ID ratio'].values]\n",
    "colors = ['blue','orange']\n",
    "\n",
    "#my_bins=[0, 0.10, 0.20, 0.3, 0.40, 0.5, 0.60, 0.7,0.80, 0.9,1]\n",
    "first=0.15\n",
    "step=0.05\n",
    "my_bins=[]\n",
    "while first <= 0.95:\n",
    "    my_bins.append(first)\n",
    "    first=first+step\n",
    "\n",
    "hist, bins, im = ax.hist(x, bins=my_bins, \n",
    "                    histtype='bar', color=colors, \n",
    "                    label=['Maximal','ID'])\n",
    "\n",
    " # change the x ticks\n",
    "#my_xticks = bins\n",
    "my_xticks = [0.1, 0.20, 0.3, 0.40, 0.5, 0.60, 0.7,0.80, 0.9]\n",
    "plt.xticks(my_xticks)\n",
    "\n",
    "ax.axes.title.set_size(fsize)\n",
    "ax.axes.legend(fontsize=fsize-4)\n",
    "\n",
    "ax.set_ylabel(\"Number of models\",fontsize=fsize-4)\n",
    "ax.set_xlabel(\"Reduction ratio\",fontsize=fsize-4)\n",
    "#plt.grid(True)\n",
    "plt.rc('xtick', labelsize=fsize-4)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=fsize-4)    # fontsize of the tick labels\n",
    "\n",
    "fig.fontsize=fsize\n",
    "fig.savefig('Hist_LargeScale.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[<matplotlib.axes._subplots.AxesSubplot object at 0x7f91f85480a0>]],\n",
       "      dtype=object)"
      ]
     },
     "execution_count": 75,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW4AAAENCAYAAAAvwo97AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAATfElEQVR4nO3deZCkdX3H8feXU2AQEXTUVRgRYjRZj2JULDHO4hkBRcUKFoJ4sIKIscSDCOWRQMQqEQ8SlBINCroeSIwS8GQUjZTuxsBCBORYUAx4cM66rOzyzR/PM+XY27PzTHc/M/Obfb+qunr7OX/9nac/++tfP/10ZCaSpHJsNd8NkCTNjsEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uapYiYiIi95rsd2nIZ3CpGRKyJiOfV/z4qIjbWIToRETdFxGci4i8GvM/xiHjD1GmZOZSZNw5yP9JsGNwq2Y8zcwjYBXgesA5YFRF/3WTliNimzcZJbTG4VbzM3JiZN2Tmm4DvA+/rtlxEjEXEryLiXRFxG/CZiNg1Ir4REb+NiDvrfz+6Xv5U4NnAmXWv/sx6ekbE3vW/d4mIz9br3xwRJ0eEryu1ygNMi81XqcJ2Oo8AHgrsCSyneg18pn68B1Wv/UyAzDwJuAx4cz088uYu2/s4VY9/L+A5wJHAawfyTKRp+FZRi82vqYJ5Og8A783M9fXjdcAFkzPrXvalTXYUEVsDhwFPycx7gXsj4nTgCOCcHtouNWJwa7FZAtyxmfm/zcz7Jh9ExI7AGcCLgF3ryTtHxNaZuXGGfe0ObAvcPGXazXUbpNY4VKLF5mVUwxvT6bwc5gnA44FnZOaDgb+pp8c0y0/1O+B+qmGWSXsAtzZurdQDg1vFi4itI+KxEfFxYAx4/yxW35lquOSuiHgo8N6O+bdTjV9vou6Rfwk4NSJ2jog9gbcB583yKUizYnCrZM+MiAngHmAceDDwtMxcPYttfATYgar3fDlwScf8jwKH1mecfKzL+scDa4EbgR8Cnwc+PZsnIc1W+EMKklQWe9ySVBiDW5IKY3BLUmEMbkkqTOtfwNl9991zZGSk5/XXrl3LTjvtNLgGFcgaWINJ1mHLqcGqVat+l5kP6zav9eAeGRlh5cqVPa8/Pj7O2NjY4BpUIGtgDSZZhy2nBhFx83TzHCqRpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTC+JuTkubEyIkXDWQ7JyzdwFGz3Naa0w4cyL4XCnvcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVJhGwR0Rz4qIb0XEbyLi3oj474h4XduNkyRtasbgjognAd8BtgWOBl4O/BQ4JyKObbd5kqROTX5z8jBga+DgzJyop327DvQjgbPaapwkaVNNhkq2A+4H1nVMv7vh+pKkAWoSvP9W338sIh4VEQ+JiKOB5wJntNYySVJXkZkzLxTxNOBCYEk96X7g2Mw8Z5rllwPLAYaHh/ddsWJFzw2cmJhgaGio5/UXA2tgDSaVXIfVt949kO0M7wC3d77/n8HSJbsMZN9zadmyZasyc7TbvBmDOyL2Ab4L/Bz4ONWQyUuBY4GjMvP8za0/OjqaK1eu7KXdAIyPjzM2Ntbz+ouBNbAGk0quw8iJFw1kOycs3cDpq5t8PPcna047cCD7nksRMW1wN3n2/0zVwz4oM++vp303InYDPhoRX8jMBwbUVknSDJqMcS8FrpgS2pN+AuwGPHzgrZIkTatJcN8GPCUituuY/gzgPuCOgbdKkjStJkMlZwJfBr4eEf9KNcb9EuBVwBmZ+ccW2ydJ6jBjjzszvwK8GNge+BRwAbA/cBzwjlZbJ0naRKOPZjPzYuDiltsiSWrAbz5KUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhGgd3RLw4In4QERMRcU9ErIyIA9psnCRpU42COyLeCHwNWAW8DHgl8GVgx/aaJknqZpuZFoiIEeAjwDsy8yNTZn2zpTZJkjajSY/7dcADwCdaboskqYEmwb0/cA1wWETcEBEbIuL6iDiu5bZJkrqIzNz8AhHXAI8C1gPvBm6gGuM+BnhrZn60yzrLgeUAw8PD+65YsaLnBk5MTDA0NNTz+ouBNbAGk0quw+pb7x7IdoZ3gNvXDWRTrVu6ZJee1122bNmqzBztNq9JcF8H7AO8IjO/OmX6xcBTgUfmZjYyOjqaK1eu7KnhAOPj44yNjfW8/mJgDazBpJLrMHLiRQPZzglLN3D66hk/nlsQ1px2YM/rRsS0wd1kqOT39f23O6Z/CxgGHtlzyyRJs9YkuK+eYf4Dg2iIJKmZJsF9YX3/wo7pLwJ+lZm3DbZJkqTNaTJQ9J/ApcAnI2J34EaqDydfALy2xbZJkrqYMbgzMyPiEOADwPuBXalODzw8Mz/fcvskSR0afTSbmfcAx9U3SdI88uqAklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFaaMn0qWWjKoXx6frX5+/Vuyxy1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmF6Sm4I+KSiMiIOGXQDZIkbd6sgzsiXgU8uYW2SJIamFVwR8SuwBnA29ppjiRpJrPtcX8QuCozv9BGYyRJM2v8K+8RsT9wJA6TSNK8isyceaGI7YCfARdm5sn1tAROnXzcsfxyYDnA8PDwvitWrOi5gRMTEwwNDfW8/mJgDdqrwepb7x74NptYumSXntYr+VgYVK2Hd4Db1w1kU63r9e8MsGzZslWZOdptXtMe9zuBHYBTmyycmWcDZwOMjo7m2NhYw91sanx8nH7WXwysQXs1OOrEiwa+zSbWHD7W03olHwuDqvUJSzdw+urGgwXzqte/80xmfPYRsQdwEvAGYPuI2H7K7O0j4iHAvZm5sZUWSpL+TJMPJ/cCHgScB9w55Qbw9vrfS1tpnSRpE03eb/wPsKzL9Eupwvwc4PpBNkqSNL0Zgzsz7wLGO6dHBMDNmbnJPElSe7xWiSQVpuePZjMzBtkQSVIz9rglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqTBk/lSwtMiM9/uL5CUs39P1r6WtOO7Cv9TX/7HFLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYWYM7og4NCIuiIibI2JdRFwbER+IiJ3nooGSpD/XpMf9dmAj8G7gRcBZwLHAtyPCHrskzbEmvzl5cGb+dsrj70fEHcC5wBjwvTYaJknqbsYec0doT/ppfb9ksM2RJM2k16GO59T3Px9UQyRJzURmzm6FiCXAz4ArMvP50yyzHFgOMDw8vO+KFSt6buDExARDQ0M9r1+i1bfe/WePh3eA29e1v9+lS3Zpfyc9aus46Kz1QjdXx8JCVlIN+nlNLVu2bFVmjnabN6vgjoghYBx4FPD0zPzVTOuMjo7mypUrG++j0/j4OGNjYz2vX6KREy/6s8cnLN3A6aubfBzRnzWnHdj6PnrV1nHQWeuFbq6OhYWspBr085qKiGmDu/Gzj4gdgK8DewHPaRLakqTBaxTcEbEt8BVgFHh+Zq5utVWSpGnNGNz1udrnAwcAB2Xm5a23SpI0rSY97n8BXgmcCqyNiP2mzPuVQyaSNLeanA74t/X9ScCPO25vaKldkqRpzNjjzsyROWiHJKkhrzUiSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYRb8TyWvvvVujirsl7hLNV+/eL6Qf11eWojscUtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhGgV3RDwmIr4SEXdHxD0R8dWI2KPtxkmSNjVjcEfEjsD3gL8EXgMcAewDXBoRO7XbPElSpya/OXk0sBfw+My8HiAirgR+AbwR+HB7zZMkdWoyVPIS4PLJ0AbIzJuAHwEvbathkqTumgT3XwFXdZl+NfDEwTZHkjSTyMzNLxDxR+DDmXlix/RTgBMzc5PhlohYDiyvHz4euLaPNu4O/K6P9RcDa2ANJlmHLacGe2bmw7rNaDLGPWuZeTZw9iC2FRErM3N0ENsqlTWwBpOsgzWAZkMldwK7dpn+0HqeJGkONQnuq6nGuTs9EfjfwTZHkjSTJsH9H8B+EbHX5ISIGAGeVc9r20CGXApnDazBJOtgDRp9OLkTcAWwDjgZSOCfgJ2BJ2XmRNuNlCT9yYw97sxcCxwAXAd8DjgfuAk4wNCWpLk3Y49bkrSwtH51wF4vUBUR74uInOZ2X8eya6ZZ7pD2nllz/VykKyL2iIhzI+KWiFgXEddFxCndrhMTEUdHxDURsT4iro2IYwb/bHozFzWIiPFpjoO3tvOsZq/POjy2XveuiFgbEZdGxCanxUXEVhHxD/Xr4r6IuCIiXjH4Z9ObOarBgs6EvmVmazdgR6prmlwFHEL1FfnVwA3ATjOs+2hgv47bc4H7gS91LLsGuKTL8ru2+fzmoAY7UQ1R3UR1ga9lwDupPm/4YseyRwMPAKfWy51SPz52C6rBONXnMZ3HwSPmuwYDqMNuwK3ANcDfAQcDlwL3Ak/oWPZUYD3w9rpen6yPhRdvQTVYsJkwkDq2/Ef6e2AjsPeUaY8FNgBv62F7R1B9OHpglz/SefNdzEHXAHhB/Xxf0DH9tHr9HevH2wC/Ac7tWO7TVN8w23ax16CeNg78cL7/5i3V4eR6ucdNmbYTcDtTOjLAw+vQfn/H+t8FrtwSalBPX7CZMIhb20Mlg75A1Wuo/kjfHEzz5kQ/Ndiuvr+nY/pdVMNcUT9+JvAw4LyO5T5H1UvZf/bNHqi5qEEJ+qnDfsAvMvOGKeuuBS4DDoqIyW9Bv5CqZp3HwnnA0oh4bH9PoW9zUYNFr+3gHtgFqiLiMVRv+87PzA1dFjk4Iv5Qj+9evoDGsvqpwXeo3lZ+MCKeGBFDEXEAVa/lE/VBO7kPuuzn6vp+vi8GNhc1mPTUeuz0/oi4MiJe33frB6efOmwE/thl+npgB+BxU/axHri+Y7nFcCw0rcGkhZoJfWs7uKf7WvwddP8a/ea8mqq953aZ93XgeKrexuHAfcCFEfHqWe6jDT3XIDPvo+otb0V1YN9L9Zb3G8CbO/ZBl/3c0TF/vsxFDQB+ALyVqld3KFXgfyoiTu6n8QPUz+vhWmCfiNhtckJEbAU8fcq2J+/vynq8oGMfU5ebL3NRA1jYmdC3kt5aHAn8LDOv7JyRmcdPfRwRFwKXAx9g07eMxYiIBwFfpBq3PAK4heogfQ/VWN+x89e6uTGbGmTmezpW/1p9LJwUER/Jsr938AngLcBnI+ItwB+Ak6jGh6H68HGxa1yDxZoJk9rucQ/kAlUR8XSqn07r1tveRGZuBL4MPDoiHtl0Py3ppwavB8aozgY4LzN/kJkfAk4AjomIJ0/ZB132M9kDuYP5NRc1mM4XgAcBS2fX5Fb0XIfMvJGq57gv1TDIr6k+2zijXuT/puzjIRHROfZf/LEwixp0W3chZULf2g7uQV2g6jVUpwF+voc2zPc3jPqpwVLgzqkfxtR+Ut8/Yco+6LKfyTHD+b4Y2FzUYCbzfRxAn6+HzLwAWFIvv3dm7gsMAb/MzFum7GN7Nh3vXQzHQtMazLiZhsstWG0Hd98XqIqI7YDDgIsz87cN19mG6jzPWzLztlm2edD6qcFtwK4RsXfH9GfU97fW9z+mOu3v8I7lXk3Vw/rRrFs9WHNRg+kcTnXO9+qmjW1R36+HzNyYmT/PzBsi4lFUx/lZUxa5hKqT0+1YuKo+g2M+zUUNNrHAMqF/bZ5rSHWO5fVUL5qXUn1odAVwIzA0Zbk9qcYr39NlGy+n+h/y5dPs41XACqox8GVUIX9Zvc5h832+ZT81AEaoToO7jj99+eQd9bSVwFZTlj2GaozvFKqhhX+sHx+3JdQAeDZwEdXQynPr4+Zr9XHwrvmuwQDqsC3VkMAhVNcOOp5qqOAyYLuO/ZxG9WHc2+pj4az6WDhoS6jBQs+EgdRxDv5QewAX1C+0e4F/B0Y6lhmpi/q+Lut/Dfh958E5Zf5+wPeozu++n+r83u8AL5zv4g6iBlRvCb8E/JKq53gd8CG6fAMMeGM9fz3VGRVvmu/nPlc1APYGLqbqga8HJoD/Al413899EHWgOpHgG/Vxvp7qm4anMOULSFOW3Zrqyyo318teCRw63899rmpQQib0e/MiU5JUmNYvMiVJGiyDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4Jakwvw/rKP/bLTlyFsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "maximal.hist()\n",
    "\n",
    "ID.hist()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt; plt.rcdefaults()\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "objects = ('Python', 'C++', 'Java', 'Perl', 'Scala', 'Lisp')\n",
    "y_pos = np.arange(len(objects))\n",
    "performance = [10,8,6,4,2,1]\n",
    "\n",
    "plt.bar(y_pos, performance, align='center', alpha=0.5)\n",
    "plt.xticks(y_pos, objects)\n",
    "plt.ylabel('Usage')\n",
    "plt.title('Programming language usage')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f91f8b43760>"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "maximal.plot.bar()\n",
    "\n",
    "ID.plot.bar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env_research",
   "language": "python",
   "name": "env_research"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> experiments/.ipynb_checkpoints/tcs_cmsb_analyser-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Importing packages and defining auximiliary functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import sys\n",
    "#!{sys.executable} -m pip install numpy\n",
    "#!{sys.executable} -m pip install pandas\n",
    "\n",
    "#import numpy as np\n",
    "import pandas as pd \n",
    "\n",
    "def split_model_wrt_reduction(df):\n",
    "    reduced = df[(df['RedSp/OrigSp'] < 100.0) & (df['RedSp/OrigSp'] > 0.0)]\n",
    "    non_reduced = df[df['RedSp/OrigSp'] == 100.0]\n",
    "    failed = df[df['ReductionSucceeded'] != 1]\n",
    "    return (reduced,non_reduced,failed)\n",
    "def trivial_reduction(df):\n",
    "    return df[df['ReducedSpecies'] == 1]\n",
    "def keep_and_rename_column(df,new_col_name='Reduction',col_name='Reduction'):\n",
    "    df_shrink = df[[col_name]]\n",
    "    df_shrink.columns=[new_col_name]\n",
    "    return df_shrink"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Curated models"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We could import 394 models:\n",
      " - 50 mass-action,\n",
      " - 77 arbitrary polynomial,\n",
      " - 267 arbitrary non-polynomial\n",
      "   Out of the 267 arbitrary non-polynomial,\n",
      "    - BDE completed on 224,\n",
      "    - FDE completed on 217.\n",
      "    - BDE and FDE failed on 43\n",
      "    - FDE alone failed on 7 models\n"
     ]
    }
   ],
   "source": [
    "def set_type(df,cols_to_set,tp):\n",
    "    for col in cols_to_set:\n",
    "        df[col].astype(tp)\n",
    "    \n",
    "def load_all_csv_files(prefix,suffix=\"\",add_tot_arb_nonpoly=0):\n",
    "    cols_to_set=['ReductionSucceeded','Species','ReducedSpecies','RedSp/OrigSp','Reactions','ReducedReactions']\n",
    "    MA_BE  = pd.read_csv(prefix+\"mass_action/reductionsInfo/BE\"+suffix+\".csv\" ,index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(MA_BE,cols_to_set,float)\n",
    "    MA_FE  = pd.read_csv(prefix+\"mass_action/reductionsInfo/FE\"+suffix+\".csv\" ,index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(MA_FE,cols_to_set,float)\n",
    "    #There is no SMB reduction for curried models: they will become ternary, not supported by SMB.\n",
    "    MA_SMB = pd.read_csv(prefix+\"mass_action/reductionsInfo/SMB.csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(MA_SMB,cols_to_set,float)    \n",
    "\n",
    "    arb_poly_BE = pd.read_csv(prefix+\"arbitrary_polynomial/reductionsInfo/BE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(arb_poly_BE,cols_to_set,float)\n",
    "    arb_poly_FE = pd.read_csv(prefix+\"arbitrary_polynomial/reductionsInfo/FE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(arb_poly_FE,cols_to_set,float)\n",
    "\n",
    "    arb_nonpoly_BDE = pd.read_csv(prefix+\"arbitrary_non_polynomial/reductionsInfo/BDE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(arb_nonpoly_BDE,cols_to_set,float)\n",
    "    arb_nonpoly_FDE = pd.read_csv(prefix+\"arbitrary_non_polynomial/reductionsInfo/FDE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python') #usecols=cols_to_use\n",
    "    set_type(arb_nonpoly_FDE,cols_to_set,float)\n",
    "    #arb_nonpoly_FDE = pd.read_csv(prefix+\"arbitrary_non_polynomial/reductionsInfo/FDE.csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')#\n",
    "    \n",
    "    \n",
    "    # Extracting dimension of the dataset from the CSV files\n",
    "    tot_MA=MA_BE.shape[0] \n",
    "    tot_arb_poly = arb_poly_BE.shape[0]\n",
    "    tot_arb_nonpoly= arb_nonpoly_BDE.shape[0]\n",
    "    #For curried models I don't have some models whose BDE reduction failed on the original model. I add them\n",
    "    tot_arb_nonpoly+=add_tot_arb_nonpoly\n",
    "\n",
    "    #Only for arbitrary non-polynomial\n",
    "    BDE_completed = arb_nonpoly_BDE.ReductionSucceeded.sum()\n",
    "    FDE_completed = arb_nonpoly_FDE.ReductionSucceeded.sum()\n",
    "    BDEandFDE_failed = tot_arb_nonpoly - BDE_completed\n",
    "    FDE_failed = (tot_arb_nonpoly - FDE_completed) - BDEandFDE_failed\n",
    "    \n",
    "    print('We could import %d models:' % (tot_MA+tot_arb_poly+tot_arb_nonpoly))\n",
    "    print(' - %d mass-action,\\n - %d arbitrary polynomial,\\n - %d arbitrary non-polynomial' % (tot_MA,tot_arb_poly,tot_arb_nonpoly))\n",
    "    print('   Out of the %d arbitrary non-polynomial,\\n    - BDE completed on %d,\\n    - FDE completed on %d.\\n    - BDE and FDE failed on %d\\n    - FDE alone failed on %d models' %(tot_arb_nonpoly,BDE_completed,FDE_completed,BDEandFDE_failed,FDE_failed))\n",
    "    \n",
    "    return (MA_BE,MA_FE,MA_SMB,arb_poly_BE,arb_poly_FE,arb_nonpoly_BDE,arb_nonpoly_FDE,tot_MA,tot_arb_poly,tot_arb_nonpoly,BDE_completed,FDE_completed,BDEandFDE_failed,FDE_failed)\n",
    "\n",
    "prefix = '../TCS_CMSB_CURATED/BioModels_Database-r31_pub-sbml_files/curated_erode/curated_erode_'\n",
    "curated_csv = load_all_csv_files(prefix)\n",
    "(cMA_BE,cMA_FE,cMA_SMB,carb_poly_BE,carb_poly_FE,carb_nonpoly_BDE,\n",
    " carb_nonpoly_FDE,ctot_MA,ctot_arb_poly,ctot_arb_nonpoly,cBDE_completed,\n",
    " cFDE_completed,cBDEandFDE_failed,cFDE_failed) = curated_csv\n",
    "\n",
    "#MA_SMB"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "(cMA_BE_red,cMA_BE_no_red,cMA_BE_failed) = split_model_wrt_reduction(cMA_BE)\n",
    "(cMA_FE_red,cMA_FE_no_red,cMA_FE_failed) = split_model_wrt_reduction(cMA_FE)\n",
    "(cMA_SMB_red,cMA_SMB_no_red,cMA_SMB_failed) = split_model_wrt_reduction(cMA_SMB)\n",
    "\n",
    "(carb_poly_BE_red,carb_poly_BE_no_red,carb_poly_BE_failed) = split_model_wrt_reduction(carb_poly_BE)\n",
    "(carb_poly_FE_red,carb_poly_FE_no_red,carb_poly_FE_failed) = split_model_wrt_reduction(carb_poly_FE)\n",
    "\n",
    "(carb_nonpoly_BDE_red,carb_nonpoly_BDE_no_red,carb_nonpoly_BDE_failed) = split_model_wrt_reduction(carb_nonpoly_BDE)\n",
    "(carb_nonpoly_FDE_red,carb_nonpoly_FDE_no_red,carb_nonpoly_FDE_failed) = split_model_wrt_reduction(carb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of MA models actually reduced:\n",
      " - BE (9),\n",
      " - FE (20 of which 10 trivial),\n",
      " - SMB (13 of which 0 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BE (32),\n",
      " - FE (45 of which 8 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BDE (83),\n",
      " - FDE (147 of which 29 trivial)\n"
     ]
    }
   ],
   "source": [
    "def generate_CSV_trivial_reductions(MA_FE,MA_SMB,arb_poly_FE,arb_nonpoly_FDE,\n",
    "                                    MA_BE_red,MA_FE_red,MA_SMB_red,arb_poly_BE_red,\n",
    "                                    arb_poly_FE_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur,ignore_SMB=False,curried=\"\"):\n",
    "    \n",
    "    MA_FE_trivial_red = trivial_reduction(MA_FE)\n",
    "    if ignore_SMB:\n",
    "            print('Number of MA models actually reduced:\\n - BE (%d),\\n - FE (%d of which %d trivial)' % \n",
    "                  (MA_BE_red.shape[0],MA_FE_red.shape[0],MA_FE_trivial_red.shape[0]))\n",
    "    else:        \n",
    "        MA_SMB_trivial_red = trivial_reduction(MA_SMB)\n",
    "        print('Number of MA models actually reduced:\\n - BE (%d),\\n - FE (%d of which %d trivial),\\n - SMB (%d of which %d trivial)' % (MA_BE_red.shape[0],MA_FE_red.shape[0],MA_FE_trivial_red.shape[0],MA_SMB_red.shape[0],MA_SMB_trivial_red.shape[0]))\n",
    "\n",
    "    arb_poly_FE_trivial_red = trivial_reduction(arb_poly_FE)\n",
    "    print('Number of arbitrary polynomial models actually reduced:\\n - BE (%d),\\n - FE (%d of which %d trivial)' % (arb_poly_BE_red.shape[0],arb_poly_FE_red.shape[0],arb_poly_FE_trivial_red.shape[0]))\n",
    "\n",
    "    arb_nonpoly_FDE_trivial_red = trivial_reduction(arb_nonpoly_FDE)\n",
    "    print('Number of arbitrary polynomial models actually reduced:\\n - BDE (%d),\\n - FDE (%d of which %d trivial)' % (arb_nonpoly_BDE_red.shape[0],arb_nonpoly_FDE_red.shape[0],arb_nonpoly_FDE_trivial_red.shape[0]))\n",
    "\n",
    "    keep_and_rename_column(MA_FE_trivial_red).to_csv('csv/trivial/'+cur+curried+'_MA_trivialFE.csv')\n",
    "    keep_and_rename_column(arb_poly_FE_trivial_red).to_csv('csv/trivial/'+cur+curried+'_arbitrary_polynomial_trivialFE.csv')\n",
    "    keep_and_rename_column(arb_nonpoly_FDE_trivial_red).to_csv('csv/trivial/'+cur+curried+'_arbitrary_nonpolynomial_trivialFDE.csv')\n",
    "    \n",
    "generate_CSV_trivial_reductions(cMA_FE,cMA_SMB,carb_poly_FE,carb_nonpoly_FDE,cMA_BE_red,cMA_FE_red,cMA_SMB_red,carb_poly_BE_red,carb_poly_FE_red,carb_nonpoly_BDE_red,carb_nonpoly_FDE_red,'curated')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "cMA_FE_red.to_csv('cMA_FE_red.csv')\n",
    "carb_poly_FE_red.to_csv('carb_poly_FE_red.csv')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# def my_fmt(x):\n",
    "#     print(x)\n",
    "#     return '{:.4f}%\\n({:.0f})'.format(x, total*x/100)\n",
    "\n",
    "def autopct_format(total):\n",
    "    def my_format(pct):\n",
    "        val = int(round(pct*total/100.0))\n",
    "        #return '{v:d}'.format(v=val)\n",
    "        perc = val*100/total\n",
    "        if perc.is_integer():\n",
    "            return '{:.0f}\\n ({:.0f}%)'.format(val,perc)\n",
    "        else: \n",
    "            return '{:.0f}\\n ({:.1f}%)'.format(val,perc)\n",
    "\n",
    "    return my_format\n",
    "\n",
    "def get_color(red):\n",
    "    if red ==\"N.R.\":\n",
    "        return \"slategrey\"\n",
    "    elif red == \"BDE/FDE failed\":\n",
    "        return \"r\"\n",
    "    elif red == \"FDE failed\":\n",
    "        return \"orange\"    \n",
    "    elif red == \"FE\" or red == \"FDE\":\n",
    "        return \"tab:green\"\n",
    "    elif red == \"BE\" or red == \"BDE\":\n",
    "        return \"royalblue\"\n",
    "    elif red == \"SMB\":\n",
    "        return \"limegreen\"\n",
    "    elif red == \"FE/SMB\":\n",
    "        return \"palegreen\"\n",
    "    elif red == \"BE/FE/SMB\":\n",
    "        return \"gold\"    \n",
    "    elif red == \"BE/FE\" or red == \"BDE/FDE\":\n",
    "        return \"tab:brown\"\n",
    "        \n",
    "\n",
    "#https://pandas.pydata.org/pandas-docs/stable/reference/api/pandas.DataFrame.plot.pie.html\n",
    "def make_pie_plot(pie_dict,models_descr,title):\n",
    "    pie_df = pd.DataFrame(pie_dict,columns=pie_dict,index=[models_descr])\n",
    "    print(pie_df)\n",
    "    pie_df = pie_df.T\n",
    "    pie_df = pie_df[pie_df[models_descr]>0]    \n",
    "    \n",
    "    pie_colors = [get_color(red) for red in pie_df.index]\n",
    "    \n",
    "    total = pie_df.sum().sum()\n",
    "    #autopct = '%1.1f%%'\n",
    "    #autopct = autopct_format(total)\n",
    "    ax = pie_df.plot.pie(y=models_descr,figsize=(7, 7),fontsize=14,\n",
    "                         autopct = autopct_format(total),legend=None,shadow=True, colors=pie_colors) #title=title,\n",
    "    #autopct='%2.f'\n",
    "    #ax.axes.legend(fontsize=13)\n",
    "    ax.axes.title.set_size(15)\n",
    "    \n",
    "    fig = ax.get_figure()\n",
    "    fig.savefig('figures/Pie_'+(title.replace(' ','_'))+'.pdf',bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "21 Curated MA models could be reduced by at least one technique\n",
      "  1 by BE\n",
      "  7 by FE\n",
      "  0 by SMB\n",
      "  0 by BE/FE\n",
      "  5 by FE/SMB\n",
      "  0 by BE/SMB\n",
      "  8 by BE/FE/SMB\n",
      "  BE  FE  SMB  BE/FE  FE/SMB  BE/SMB  BE/FE/SMB  N.R.\n",
      "   1   7    0      0       5       0          8    29\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_pie_MA(MA_BE_red,MA_FE_red,MA_SMB_red,tot_MA,cur):\n",
    "    BE_red_shrink=keep_and_rename_column(MA_BE_red,'BE')\n",
    "    FE_red_shrink=keep_and_rename_column(MA_FE_red,'FE')\n",
    "    SMB_red_shrink=keep_and_rename_column(MA_SMB_red,'SMB')\n",
    "\n",
    "    red = pd.merge(BE_red_shrink, FE_red_shrink,  how='outer', on='ModelName') \n",
    "    red = pd.merge(red, SMB_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BE']       =( red_b.BE & ~red_b.FE & ~red_b.SMB).sum()\n",
    "    pie_dict['FE']       =(~red_b.BE &  red_b.FE & ~red_b.SMB).sum()\n",
    "    pie_dict['SMB']      =(~red_b.BE & ~red_b.FE &  red_b.SMB).sum()\n",
    "\n",
    "    pie_dict['BE/FE']    =( red_b.BE &  red_b.FE & ~red_b.SMB).sum()\n",
    "    pie_dict['FE/SMB']   =(~red_b.BE &  red_b.FE &  red_b.SMB).sum()\n",
    "    pie_dict['BE/SMB']   =( red_b.BE & ~red_b.FE &  red_b.SMB).sum()\n",
    "\n",
    "    pie_dict['BE/FE/SMB']=( red_b.BE & red_b.FE &  red_b.SMB).sum()\n",
    "\n",
    "    print(\"%d %s MA models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    #pie_dict['Not reduced'] = tot_MA - red_b.shape[0]\n",
    "    pie_dict['N.R.'] = tot_MA - sum(pie_dict.values())\n",
    "    #pie_dict\n",
    "    \n",
    "    make_pie_plot(pie_dict,'',cur+' mass-action')\n",
    "    \n",
    "make_pie_MA(cMA_BE_red,cMA_FE_red,cMA_SMB_red,ctot_MA,'Curated')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "51 Curated arbitrary polynomial models could be reduced by at least one technique\n",
      "  6 by BE\n",
      "  19 by FE\n",
      "  26 by BE/FE\n",
      "  BE  FE  BE/FE  N.R.\n",
      "   6  19     26    26\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_pie_arb_poly(arb_poly_BE_red,arb_poly_FE_red,tot_arb_poly,cur):\n",
    "    BE_red_shrink=keep_and_rename_column(arb_poly_BE_red,'BE')\n",
    "    FE_red_shrink=keep_and_rename_column(arb_poly_FE_red,'FE')\n",
    "\n",
    "    red = pd.merge(BE_red_shrink, FE_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BE']    = ( red_b.BE & ~red_b.FE).sum()\n",
    "    pie_dict['FE']    = (~red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    pie_dict['BE/FE'] = ( red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    print(\"%d %s arbitrary polynomial models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    #pie_dict['Not reduced'] = tot_arb_poly - red_b.shape[0]\n",
    "    pie_dict['N.R.'] = tot_arb_poly - sum(pie_dict.values())\n",
    "\n",
    "\n",
    "    make_pie_plot(pie_dict,'',cur+' arbitrary polynomial')\n",
    "    pie_dict\n",
    "    \n",
    "make_pie_arb_poly(carb_poly_BE_red,carb_poly_FE_red,ctot_arb_poly,'Curated')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "169 Curated arbitrary non-polynomial models could be reduced by at least one technique\n",
      "  22 by BDE\n",
      "  86 by FDE\n",
      "  61 by BDE/FDE\n",
      "  BDE  FDE  BDE/FDE  BDE/FDE failed  FDE failed  N.R.\n",
      "   22   86       61              43           7    48\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_pie_arb_nonpoly(arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,BDEandFDE_failed,tot_arb_nonpoly,FDE_failed,cur):\n",
    "    BDE_red_shrink=keep_and_rename_column(arb_nonpoly_BDE_red,'BDE')\n",
    "    FDE_red_shrink=keep_and_rename_column(arb_nonpoly_FDE_red,'FDE')\n",
    "\n",
    "    red = pd.merge(BDE_red_shrink, FDE_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BDE']    = ( red_b.BDE & ~red_b.FDE).sum()\n",
    "    pie_dict['FDE']    = (~red_b.BDE &  red_b.FDE).sum()\n",
    "\n",
    "    pie_dict['BDE/FDE'] = ( red_b.BDE &  red_b.FDE).sum()\n",
    "\n",
    "    print(\"%d %s arbitrary non-polynomial models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    pie_dict['BDE/FDE failed'] = BDEandFDE_failed\n",
    "    pie_dict['FDE failed'] = FDE_failed\n",
    "\n",
    "    pie_dict['N.R.'] = tot_arb_nonpoly - sum(pie_dict.values())\n",
    "\n",
    "    make_pie_plot(pie_dict,'',cur+' arbitrary non-polynomial')\n",
    "\n",
    "make_pie_arb_nonpoly(carb_nonpoly_BDE_red,carb_nonpoly_FDE_red,cBDEandFDE_failed,ctot_arb_nonpoly,cFDE_failed,'Curated')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "##cMA_BE_red\n",
    "# print(cMA_FE_red.mean(axis = 0))\n",
    "# print()\n",
    "# print(carb_poly_FE_red.mean(axis=0))\n",
    "# print()\n",
    "# red_ratios = pd.concat([cMA_FE_red,carb_poly_FE_red],axis=0)\n",
    "# print(red_ratios.mean(axis=0))\n",
    "# print()\n",
    "\n",
    "# print('SMB')\n",
    "# print(cMA_SMB_red.mean(axis = 0))\n",
    "# print()\n",
    "# cMA_SMB_red.to_csv('pippo3.csv')\n",
    "\n",
    "# print(cMA_BE_red.mean(axis = 0))\n",
    "# print()\n",
    "# print(carb_poly_BE_red.mean(axis=0))\n",
    "# print()\n",
    "# red_ratios = pd.concat([cMA_FE_red,carb_poly_FE_red],axis=0)\n",
    "# red_ratios.mean(axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def create_histogram_ratios(title,lst_red):\n",
    "    fsize=20#17\n",
    "    \n",
    "    red_ratios_lst = [ one_red[['RedSp/OrigSp']] for one_red in lst_red]\n",
    "    #MA_BE_red_ratios = MA_BE_red[['RedSp/OrigSp']]\n",
    "\n",
    "    for i in range(len(lst_red)):\n",
    "        red_ratios_lst[i].columns=['Species']\n",
    "        red_ratios_lst[i].insert(1,'Reactions', (100*lst_red[i]['ReducedReactions'])/lst_red[i]['Reactions'])\n",
    "    #MA_BE_red_ratios.insert(1,'RedR/OrigR', MA_BE_red.ReducedReactions/MA_BE_red.Reactions)\n",
    "    \n",
    "    lst_red_all = pd.concat(lst_red,axis=0)\n",
    "    lst_red_all[lst_red_all.ReducedReactions <= 2].to_csv('csv/reductions_ratios/'+title+\"LessThan3Reactions.csv\")\n",
    "    lst_red_all[lst_red_all.ReducedReactions > 2].to_csv('csv/reductions_ratios/'+title+\"MoreThan2Reactions.csv\")\n",
    "    lst_red_all[lst_red_all.ReducedReactions > 2].to_csv('csv/reductions_ratios/'+title+\"All.csv\")\n",
    "    \n",
    "    #arb_poly_BE_red_ratios = arb_poly_BE_red[['RedSp/OrigSp']]\n",
    "    #MA_BE_red_ratios.insert(1,'RedR/OrigR', MA_BE_red.ReducedReactions/MA_BE_red.Reactions)\n",
    "\n",
    "    red_ratios = pd.concat(red_ratios_lst,axis=0)\n",
    "    red_ratios.to_csv('csv/reductions_ratios/'+title+\".csv\")\n",
    "    red_ratios_100 = red_ratios[red_ratios.Reactions ==100.0]\n",
    "    print(title+\": Models with no reduction in number of reactions\",red_ratios_100.shape[0])\n",
    "    red_ratios_100.to_csv('csv/reductions_ratios/'+title+\"100.csv\")\n",
    "    #BE_red_ratios = pd.concat([MA_BE_red_ratios,arb_poly_BE_red_ratios],axis=0)\n",
    "    \n",
    "    avgs = red_ratios.mean(axis = 0) \n",
    "    print(title+\": Mean reduction ratio of species \",avgs['Species'],\"of reactions\",avgs['Reactions'])\n",
    "\n",
    "        #\n",
    "    fig, axes = plt.subplots(nrows=1, ncols=1)\n",
    "   #ax0, ax1, ax2, ax3 = axes.flatten()\n",
    "    ax=axes\n",
    "    x=[red_ratios['Species'].values,red_ratios['Reactions'].values]\n",
    "    colors = ['blue','orange']\n",
    "    hist, bins, im = ax.hist(x, bins=[0, 20, 40, 60, 80, 100], \n",
    "            histtype='bar', color=colors, \n",
    "            label=['Species','Reactions']\n",
    "           )\n",
    "    \n",
    "    #Write number of models with no reduction in reactions in last bin.\n",
    "    react_in_last = hist[1][4]\n",
    "    ax.text(94,react_in_last/2, str(red_ratios_100.shape[0]), \n",
    "        color=\"black\", ha=\"center\", va=\"center\", fontsize=fsize-2, fontweight=\"bold\") #\n",
    "    #ax.legend(prop={'size': 10})\n",
    "    #ax.set_title(title)\n",
    "    ##\n",
    "    \n",
    "    # make the y ticks integers, not floats\n",
    "    yint = []\n",
    "    locs, labels = plt.yticks()\n",
    "    last = len(locs)\n",
    "    i=0\n",
    "    for each in locs:\n",
    "        if(i<last-1):\n",
    "            yint.append(int(each))\n",
    "        i+=1\n",
    "    plt.yticks(yint)\n",
    "    \n",
    "    #ax=red_ratios.plot.hist(bins=[0,20,40,60,80,100], alpha=0.5,figsize=(6, 4),fontsize=fsize,\n",
    "    #                        grid=True,rwidth=0.9)#title=title,\n",
    "    ax.axes.title.set_size(fsize)\n",
    "    ax.axes.legend(fontsize=fsize)\n",
    "    #plot.ylabel(\"Frequency\",fontsize=15)\n",
    "    ax.set_ylabel(\"\",fontsize=fsize)#ax.set_ylabel(\"Number of models\",fontsize=fsize)\n",
    "    ax.set_xlabel(\"\",fontsize=fsize)#ax.set_xlabel(\"Percentage reduction ratio\",fontsize=fsize)\n",
    "    plt.grid(True)\n",
    "    plt.rc('xtick', labelsize=fsize)    # fontsize of the tick labels\n",
    "    plt.rc('ytick', labelsize=fsize)    # fontsize of the tick labels\n",
    "    \n",
    "    #MA_BE_red_ratios.plot.hist(bins=5, alpha=0.5)     \n",
    "    fig.set_size_inches(6, 4)\n",
    "    fig.fontsize=fsize\n",
    "    fig.savefig('figures/Hist_'+(title.replace(' ','_'))+'.pdf',bbox_inches='tight')\n",
    "    #print(red_ratios)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Curated BE: Models with no reduction in number of reactions 23\n",
      "Curated BE: Mean reduction ratio of species  81.38658536585366 of reactions 89.48923211388825\n",
      "Curated BDE: Models with no reduction in number of reactions 57\n",
      "Curated BDE: Mean reduction ratio of species  83.38951807228919 of reactions 93.5322806691979\n",
      "Curated FE: Models with no reduction in number of reactions 19\n",
      "Curated FE: Mean reduction ratio of species  60.40446153846153 of reactions 66.39424177272105\n",
      "Curated FDE: Models with no reduction in number of reactions 46\n",
      "Curated FDE: Mean reduction ratio of species  63.01646258503398 of reactions 69.33463725501056\n",
      "Curated SMB: Models with no reduction in number of reactions 11\n",
      "Curated SMB: Mean reduction ratio of species  84.03307692307693 of reactions 95.49316962107659\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cur='Curated '\n",
    "def create_all_histograms_no_SMB(MA_BE_red,arb_poly_BE_red,MA_FE_red,arb_poly_FE_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur):\n",
    "    create_histogram_ratios(cur+'BE',[MA_BE_red,arb_poly_BE_red])\n",
    "    create_histogram_ratios(cur+'BDE',[arb_nonpoly_BDE_red])\n",
    "    create_histogram_ratios(cur+'FE',[MA_FE_red,arb_poly_FE_red])\n",
    "    #create_histogram_ratios(cur+'SMB',[MA_SMB_red])\n",
    "    create_histogram_ratios(cur+'FDE',[arb_nonpoly_FDE_red])\n",
    "    \n",
    "def create_all_histograms(MA_BE_red,arb_poly_BE_red,MA_FE_red,arb_poly_FE_red,MA_SMB_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur):\n",
    "    create_all_histograms_no_SMB(MA_BE_red,arb_poly_BE_red,MA_FE_red,arb_poly_FE_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur)\n",
    "    create_histogram_ratios(cur+'SMB',[MA_SMB_red])\n",
    "    \n",
    "\n",
    "cur='Curated '\n",
    "create_all_histograms(cMA_BE_red,carb_poly_BE_red,cMA_FE_red,carb_poly_FE_red,cMA_SMB_red,carb_nonpoly_BDE_red,carb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total reduced Curated models: 241\n",
      "Largest orginal Curated model\n",
      " Species       240.0\n",
      "Reactions    7924.0\n",
      "dtype: float64\n",
      "Smallest orginal Curated model\n",
      " Species      2.0\n",
      "Reactions    2.0\n",
      "dtype: float64\n",
      "Max values of columns are at row index position :\n",
      "Species      BIOMD0000000579\n",
      "Reactions    BIOMD0000000595\n",
      "dtype: object\n",
      "Total number of species in original models 6906.0\n",
      "Total number of reactions in original models 20747.0\n",
      "Total number of species in reduced models 4961.0\n",
      "Total number of reactions in reduced models 17883.0\n",
      "Largest reduced Curated model\n",
      " Species       213.0\n",
      "Reactions    7924.0\n",
      "dtype: float64\n",
      "Smallest reduced Curated model\n",
      " Species      1.0\n",
      "Reactions    0.0\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def keep_reduced_model(df,red):\n",
    "    df_shrink = df[['ReducedSpecies','ReducedReactions']]\n",
    "    df_shrink.columns=['ReducedSpecies'+red,'ReducedReactions'+red]\n",
    "    return df_shrink\n",
    "\n",
    "def all_models_size(MA_FE_red,arb_poly_FE_red,arb_nonpoly_FDE_red,MA_BE_red,arb_poly_BE_red,arb_nonpoly_BDE_red):\n",
    "    sr = ['Species', 'Reactions']\n",
    "    df_f = pd.concat([MA_FE_red[sr],arb_poly_FE_red[sr],arb_nonpoly_FDE_red[sr]],axis=0);\n",
    "    df_b = pd.concat([MA_BE_red[sr],arb_poly_BE_red[sr],arb_nonpoly_BDE_red[sr]],axis=0);\n",
    "    df_all= pd.merge(df_f, df_b,  how='outer', on='ModelName') \n",
    "    \n",
    "    df_all_clean=df_all[['Species_x','Reactions_x']]\n",
    "    df_all_clean.columns=['Species','Reactions']\n",
    "    \n",
    "    for r in range(df_all_clean.shape[0]):\n",
    "        if pd.isna(df_all_clean.iloc[r].Species) :\n",
    "            df_all_clean.iloc[r].Species = df_all.iloc[r].Species_y\n",
    "            df_all_clean.iloc[r].Reactions = df_all.iloc[r].Reactions_y\n",
    "    \n",
    "    return df_all_clean \n",
    "\n",
    "def mark(ax1,x,y,color):\n",
    "    ax1.scatter(x, y, color=color,s=8)\n",
    "    \n",
    "def mark_marker(ax1,maxValueIndexObj,df):\n",
    "    x_max_sp = df.loc[maxValueIndexObj.Species].Species\n",
    "    y_max_sp = df.loc[maxValueIndexObj.Species].Reactions\n",
    "    mark(ax1,x_max_sp,y_max_sp,'white')\n",
    "    \n",
    "    #x_max_r = df.loc[maxValueIndexObj.Reactions].Species\n",
    "    #y_max_r = df.loc[maxValueIndexObj.Reactions].Reactions\n",
    "    #mark(ax1,x_max_r,y_max_r,'yellow')    \n",
    "    \n",
    "\n",
    "def make_scatter_plot(MA_FE_red,arb_poly_FE_red,arb_nonpoly_FDE_red,MA_BE_red,arb_poly_BE_red,arb_nonpoly_BDE_red,cur):\n",
    "    df_all_sizes = all_models_size(MA_FE_red,arb_poly_FE_red,arb_nonpoly_FDE_red,MA_BE_red,arb_poly_BE_red,arb_nonpoly_BDE_red)\n",
    "    print('Total reduced', cur,'models:',df_all_sizes.shape[0])#total reduced\n",
    "    print('Largest orginal',cur, 'model\\n',df_all_sizes.max())\n",
    "    print('Smallest orginal',cur, 'model\\n',df_all_sizes.min())#smallest model\n",
    "    df_all_sizes = df_all_sizes.sort_values(by=['Species'])\n",
    "    df_all_sizes.to_csv('csv/all_reduced_models/original_size_'+cur+'_models.csv')\n",
    "    df_all_sizes = df_all_sizes.sort_index()\n",
    "    df_all_sizes[df_all_sizes.Species==df_all_sizes.Reactions+1].to_csv('csv/all_reduced_models/original_size_'+cur+'_modelsDiagonal.csv')\n",
    "    ax1 = df_all_sizes.plot.scatter(\n",
    "                               y='Reactions',\n",
    "                               x='Species',\n",
    "                               c='Red', label ='Original models' #,title=cur+' models'\n",
    "        )\n",
    "\n",
    "    maxValueIndexObj = df_all_sizes.idxmax()\n",
    "    print(\"Max values of columns are at row index position :\")\n",
    "    print(maxValueIndexObj)\n",
    "    \n",
    "    total=df_all_sizes.sum()\n",
    "    print('Total number of species in original models',total.Species)\n",
    "    print('Total number of reactions in original models',total.Reactions)\n",
    "    \n",
    "    #Mark models with largest species and reactions\n",
    "    #mark_marker(ax1,maxValueIndexObj,df_all_sizes)\n",
    "    \n",
    "#     x_max_sp = df_all_sizes.loc[maxValueIndexObj.Species].Species\n",
    "#     y_max_sp = df_all_sizes.loc[maxValueIndexObj.Species].Reactions\n",
    "#     mark_marker(ax1,x_max_sp,y_max_sp,'black','red')\n",
    "#     x_max_r = df_all_sizes.loc[maxValueIndexObj.Reactions].Species\n",
    "#     y_max_r = df_all_sizes.loc[maxValueIndexObj.Reactions].Reactions\n",
    "#     mark_marker(ax1,x_max_r,y_max_r,'white','red')\n",
    "    \n",
    "    \n",
    "    red='forward'\n",
    "    MA_FE_red_shrink = keep_reduced_model(MA_FE_red,red)\n",
    "    arb_poly_FE_red_shrink = keep_reduced_model(arb_poly_FE_red,red)\n",
    "    arb_nonpoly_FDE_red_shrink = keep_reduced_model(arb_nonpoly_FDE_red,red)\n",
    "    df_fw =  pd.concat([MA_FE_red_shrink,arb_poly_FE_red_shrink,arb_nonpoly_FDE_red_shrink], axis=0)\n",
    "\n",
    "    red='backward'\n",
    "    MA_BE_red_shrink = keep_reduced_model(MA_BE_red,red)\n",
    "    arb_poly_BE_red_shrink = keep_reduced_model(arb_poly_BE_red,red)\n",
    "    arb_nonpoly_BDE_red_shrink = keep_reduced_model(arb_nonpoly_BDE_red,red)\n",
    "    df_bw =  pd.concat([MA_BE_red_shrink,arb_poly_BE_red_shrink,arb_nonpoly_BDE_red_shrink], axis=0)\n",
    "\n",
    "    df_fbw= pd.merge(df_fw, df_bw,  how='outer', on='ModelName') \n",
    "\n",
    "\n",
    "    df_best = df_fbw[['ReducedSpeciesforward','ReducedReactionsforward']]\n",
    "    df_best.columns=['Species','Reactions']\n",
    "\n",
    "    for r in range(df_best.shape[0]):\n",
    "        if pd.isna(df_best.iloc[r].Species) or (df_fbw.iloc[r].ReducedSpeciesbackward < df_best.iloc[r].Species):\n",
    "            df_best.iloc[r].Species=df_fbw.iloc[r].ReducedSpeciesbackward\n",
    "            df_best.iloc[r].Reactions=df_fbw.iloc[r].ReducedReactionsbackward\n",
    "   \n",
    "    df_best=df_best.sort_values(by=['Species'])\n",
    "    df_best.to_csv('csv/all_reduced_models/best_reductions_'+cur+'.csv')\n",
    "    \n",
    "    #The trival reductions...\n",
    "    #print(df_fw[df_fw.ReducedSpeciesforward==1].shape[0])\n",
    "    #print(df_bw[df_bw.ReducedSpeciesbackward==1].shape[0])\n",
    "    \n",
    "    total=df_best.sum()\n",
    "    print('Total number of species in reduced models',total.Species)\n",
    "    print('Total number of reactions in reduced models',total.Reactions)\n",
    "    \n",
    "    df_best.plot.scatter(y='Reactions',\n",
    "                         x='Species',\n",
    "                         c='DarkBlue', label ='Reduced models',\n",
    "                         ax=ax1,\n",
    "                         fontsize=13 #,title=cur+' branch'\n",
    "                        )\n",
    "    \n",
    "    #Mark reduction of model with largest species and reactions    \n",
    "    #mark_marker(ax1,maxValueIndexObj,df_best)\n",
    "    \n",
    "#     x_max_sp = df_best.loc[maxValueIndexObj.Species].Species\n",
    "#     y_max_sp = df_best.loc[maxValueIndexObj.Species].Reactions\n",
    "#     mark_marker(ax1,x_max_sp,y_max_sp,'black','blue')\n",
    "    \n",
    "#     x_max_r = df_best.loc[maxValueIndexObj.Reactions].Species\n",
    "#     y_max_r = df_best.loc[maxValueIndexObj.Reactions].Reactions\n",
    "#     mark_marker(ax1,x_max_r,y_max_r,'white','blue')    \n",
    "\n",
    "    \n",
    "    \n",
    "\n",
    "    \n",
    "    \n",
    "    print('Largest reduced',cur,'model\\n',df_best.max())\n",
    "    print('Smallest reduced',cur,'model\\n',df_best.min())\n",
    "    ax1.set_yscale('log')\n",
    "    ax1.set_xscale('log')\n",
    "    \n",
    "    ax1.axes.legend(fontsize=13)\n",
    "    ax1.axes.title.set_size(15)\n",
    "    ax1.axes.legend(fontsize=13)\n",
    "    ax1.set_ylabel(\"Reactions\",fontsize=14)\n",
    "    ax1.set_xlabel(\"Species\",fontsize=14)\n",
    "\n",
    "    #MA_BE_red_ratios.plot.hist(bins=5, alpha=0.5)     \n",
    "    fig = ax1.get_figure()\n",
    "    fig.savefig('figures/Scatter_'+(cur.replace(' ','_'))+'.pdf',bbox_inches='tight')\n",
    "\n",
    "cur='Curated'\n",
    "make_scatter_plot(cMA_FE_red,carb_poly_FE_red,carb_nonpoly_FDE_red,cMA_BE_red,carb_poly_BE_red,carb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df_best[df_best.Species==1].shape[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true,
    "toc-nb-collapsed": true
   },
   "source": [
    "# Curated curried models"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# prefix = '../TCS_CMSB_CURATED/BioModels_Database-r31_pub-sbml_files/curated_erode/curated_erode_'\n",
    "# suffix=\"Curried\"\n",
    "# add_tot_arb_nonpoly=21\n",
    "# curr_curated_csv = load_all_csv_files(prefix,suffix,add_tot_arb_nonpoly)\n",
    "# (curr_cMA_BE,curr_cMA_FE,IGNORE_cMA_SMB,\n",
    "#  curr_carb_poly_BE,curr_carb_poly_FE,\n",
    "#  curr_carb_nonpoly_BDE,curr_carb_nonpoly_FDE,\n",
    "#  curr_ctot_MA,curr_ctot_arb_poly,curr_ctot_arb_nonpoly,\n",
    "#  curr_cBDE_completed,curr_cFDE_completed,\n",
    "#  curr_cBDEandFDE_failed,curr_cFDE_failed) = curr_curated_csv"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (curr_cMA_BE_red,curr_cMA_BE_no_red,curr_cMA_BE_failed) = split_model_wrt_reduction(curr_cMA_BE)\n",
    "# (curr_cMA_FE_red,curr_cMA_FE_no_red,curr_cMA_FE_failed) = split_model_wrt_reduction(curr_cMA_FE)\n",
    "\n",
    "# (curr_carb_poly_BE_red,curr_carb_poly_BE_no_red,curr_carb_poly_BE_failed) = split_model_wrt_reduction(curr_carb_poly_BE)\n",
    "# (curr_carb_poly_FE_red,curr_carb_poly_FE_no_red,curr_carb_poly_FE_failed) = split_model_wrt_reduction(curr_carb_poly_FE)\n",
    "\n",
    "# (curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_BDE_no_red,curr_carb_nonpoly_BDE_failed) = split_model_wrt_reduction(curr_carb_nonpoly_BDE)\n",
    "# (curr_carb_nonpoly_FDE_red,curr_carb_nonpoly_FDE_no_red,curr_carb_nonpoly_FDE_failed) = split_model_wrt_reduction(curr_carb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generate_CSV_trivial_reductions(curr_cMA_FE,cMA_SMB,curr_carb_poly_FE,curr_carb_nonpoly_FDE,curr_cMA_BE_red,\n",
    "#                                 curr_cMA_FE_red,None,curr_carb_poly_BE_red,curr_carb_poly_FE_red,\n",
    "#                                 curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_FDE_red,'curated',True,\"_curried\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_pie_MA_curried(MA_BE_red,MA_FE_red,tot_MA,cur):\n",
    "    BE_red_shrink=keep_and_rename_column(MA_BE_red,'BE')\n",
    "    FE_red_shrink=keep_and_rename_column(MA_FE_red,'FE')\n",
    "\n",
    "    red = pd.merge(BE_red_shrink, FE_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BE']       =( red_b.BE & ~red_b.FE).sum()\n",
    "    pie_dict['FE']       =(~red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    pie_dict['BE/FE']    =( red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    pie_dict['BE/FE']=( red_b.BE & red_b.FE).sum()\n",
    "\n",
    "    print(\"%d %s MA models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    #pie_dict['Not reduced'] = tot_MA - red_b.shape[0]\n",
    "    pie_dict['Not reduced'] = tot_MA - sum(pie_dict.values())\n",
    "    #pie_dict\n",
    "    \n",
    "    make_pie_plot(pie_dict,'',cur+' mass-action')\n",
    "    \n",
    "# make_pie_MA_curried(curr_cMA_BE_red,curr_cMA_FE_red,\n",
    "#             curr_ctot_MA,'Curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_poly(curr_carb_poly_BE_red,curr_carb_poly_FE_red,curr_ctot_arb_poly,'Curated curried')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_nonpoly(curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_FDE_red,\n",
    "#                      curr_cBDEandFDE_failed,curr_ctot_arb_nonpoly,curr_cFDE_failed,'Curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "cur='Curated curried '\n",
    "# create_all_histograms_no_SMB(curr_cMA_BE_red,curr_carb_poly_BE_red,curr_cMA_FE_red,curr_carb_poly_FE_red,\n",
    "#                              curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "cur='Non curated curried'\n",
    "# make_scatter_plot(curr_cMA_FE_red,curr_carb_poly_FE_red,curr_carb_nonpoly_FDE_red,\n",
    "#                   curr_cMA_BE_red,curr_carb_poly_BE_red,curr_carb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Non curated models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Specifying data non in the CSV files\n",
    "#tot_MA = 31\n",
    "#tot_arb_poly = 141\n",
    "#tot_arb_nonpoly= 88\n",
    "\n",
    "#Only for arbitrary non-polynomial\n",
    "#BDE_completed = 78\n",
    "#FDE_completed = 65\n",
    "#BDEandFDE_failed = tot_arb_nonpoly - BDE_completed\n",
    "#FDE_failed = (tot_arb_nonpoly - FDE_completed) - BDEandFDE_failed"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We could import 180 models:\n",
      " - 20 mass-action,\n",
      " - 76 arbitrary polynomial,\n",
      " - 84 arbitrary non-polynomial\n",
      "   Out of the 84 arbitrary non-polynomial,\n",
      "    - BDE completed on 76,\n",
      "    - FDE completed on 67.\n",
      "    - BDE and FDE failed on 8\n",
      "    - FDE alone failed on 9 models\n"
     ]
    }
   ],
   "source": [
    "prefix = '../TCS_CMSB_NOTCURATED/BioModels_Database-r31_pub-sbml_files/non_curated_erode/non_curated_erode_'\n",
    "non_curated_csv = load_all_csv_files(prefix)\n",
    "(ncMA_BE,ncMA_FE,ncMA_SMB,ncarb_poly_BE,ncarb_poly_FE,ncarb_nonpoly_BDE,ncarb_nonpoly_FDE,\n",
    " nctot_MA,nctot_arb_poly,nctot_arb_nonpoly,ncBDE_completed,\n",
    " ncFDE_completed,ncBDEandFDE_failed,ncFDE_failed) = non_curated_csv"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ncMA_BE_red,ncMA_BE_no_red,ncMA_BE_failed) = split_model_wrt_reduction(ncMA_BE)\n",
    "(ncMA_FE_red,ncMA_FE_no_red,ncMA_FE_failed) = split_model_wrt_reduction(ncMA_FE)\n",
    "(ncMA_SMB_red,ncMA_SMB_no_red,ncMA_SMB_failed) = split_model_wrt_reduction(ncMA_SMB)\n",
    "\n",
    "(ncarb_poly_BE_red,ncarb_poly_BE_no_red,ncarb_poly_BE_failed) = split_model_wrt_reduction(ncarb_poly_BE)\n",
    "(ncarb_poly_FE_red,ncarb_poly_FE_no_red,ncarb_poly_FE_failed) = split_model_wrt_reduction(ncarb_poly_FE)\n",
    "\n",
    "(ncarb_nonpoly_BDE_red,ncarb_nonpoly_BDE_no_red,ncarb_nonpoly_BDE_failed) = split_model_wrt_reduction(ncarb_nonpoly_BDE)\n",
    "(ncarb_nonpoly_FDE_red,ncarb_nonpoly_FDE_no_red,ncarb_nonpoly_FDE_failed) = split_model_wrt_reduction(ncarb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of MA models actually reduced:\n",
      " - BE (5),\n",
      " - FE (11 of which 2 trivial),\n",
      " - SMB (5 of which 0 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BE (29),\n",
      " - FE (52 of which 4 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BDE (49),\n",
      " - FDE (55 of which 20 trivial)\n"
     ]
    }
   ],
   "source": [
    "generate_CSV_trivial_reductions(ncMA_FE,ncMA_SMB,ncarb_poly_FE,ncarb_nonpoly_FDE,ncMA_BE_red,\n",
    "                                ncMA_FE_red,ncMA_SMB_red,ncarb_poly_BE_red,ncarb_poly_FE_red,\n",
    "                                ncarb_nonpoly_BDE_red,ncarb_nonpoly_FDE_red,'non_curated')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "ncMA_FE_red.to_csv('ncMA_FE_red.csv')\n",
    "ncarb_poly_FE_red.to_csv('ncarb_poly_FE_red.csv')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "15 Non curated MA models could be reduced by at least one technique\n",
      "  4 by BE\n",
      "  5 by FE\n",
      "  0 by SMB\n",
      "  1 by BE/FE\n",
      "  5 by FE/SMB\n",
      "  0 by BE/SMB\n",
      "  0 by BE/FE/SMB\n",
      "  BE  FE  SMB  BE/FE  FE/SMB  BE/SMB  BE/FE/SMB  N.R.\n",
      "   4   5    0      1       5       0          0     5\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_pie_MA(ncMA_BE_red,ncMA_FE_red,\n",
    "            ncMA_SMB_red,nctot_MA,'Non curated')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "52 Non curated arbitrary polynomial models could be reduced by at least one technique\n",
      "  0 by BE\n",
      "  23 by FE\n",
      "  29 by BE/FE\n",
      "  BE  FE  BE/FE  N.R.\n",
      "   0  23     29    24\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_pie_arb_poly(ncarb_poly_BE_red,ncarb_poly_FE_red,nctot_arb_poly,'Non curated')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "63 Non curated arbitrary non-polynomial models could be reduced by at least one technique\n",
      "  8 by BDE\n",
      "  14 by FDE\n",
      "  41 by BDE/FDE\n",
      "  BDE  FDE  BDE/FDE  BDE/FDE failed  FDE failed  N.R.\n",
      "    8   14       41               8           9     4\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_pie_arb_nonpoly(ncarb_nonpoly_BDE_red,ncarb_nonpoly_FDE_red,\n",
    "                     ncBDEandFDE_failed,nctot_arb_nonpoly,ncFDE_failed,'Non curated')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "FE\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                8.545455\n",
      "InitPartition           1.000000\n",
      "Species               155.818182\n",
      "ReducedSpecies         24.090909\n",
      "RedSp/OrigSp           49.364545\n",
      "Reactions             477.363636\n",
      "ReducedReactions       60.545455\n",
      "Parameters             18.909091\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                3.230769\n",
      "InitPartition           1.000000\n",
      "Species                37.826923\n",
      "ReducedSpecies         31.134615\n",
      "RedSp/OrigSp           75.120000\n",
      "Reactions             141.365385\n",
      "ReducedReactions      130.211538\n",
      "Parameters             23.384615\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                4.158730\n",
      "InitPartition           1.000000\n",
      "Species                58.428571\n",
      "ReducedSpecies         29.904762\n",
      "RedSp/OrigSp           70.623016\n",
      "Reactions             200.031746\n",
      "ReducedReactions      118.047619\n",
      "Parameters             22.603175\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "FDE\n",
      "ReductionSucceeded        1.000000\n",
      "Time(ms)              68454.200000\n",
      "InitPartition             1.000000\n",
      "Species                  42.418182\n",
      "ReducedSpecies           30.600000\n",
      "RedSp/OrigSp             49.846182\n",
      "Reactions                42.781818\n",
      "ReducedReactions         34.436364\n",
      "Parameters               24.418182\n",
      "Unnamed: 11                    NaN\n",
      "dtype: float64\n",
      "\n",
      "SMB\n",
      "ReductionSucceeded      1.000\n",
      "Time(ms)               24.800\n",
      "InitPartition           1.000\n",
      "Species                60.400\n",
      "ReducedSpecies         38.600\n",
      "RedSp/OrigSp           72.638\n",
      "Reactions             147.200\n",
      "ReducedReactions      105.200\n",
      "Parameters             21.200\n",
      "Unnamed: 11               NaN\n",
      "dtype: float64\n",
      "\n",
      "BE\n",
      "ReductionSucceeded      1.0\n",
      "Time(ms)                6.4\n",
      "InitPartition           3.6\n",
      "Species               178.4\n",
      "ReducedSpecies         90.4\n",
      "RedSp/OrigSp           74.0\n",
      "Reactions             574.4\n",
      "ReducedReactions      288.8\n",
      "Parameters              0.0\n",
      "Unnamed: 11             NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                1.793103\n",
      "InitPartition          13.862069\n",
      "Species                49.241379\n",
      "ReducedSpecies         43.586207\n",
      "RedSp/OrigSp           86.503103\n",
      "Reactions             184.724138\n",
      "ReducedReactions      176.896552\n",
      "Parameters             26.551724\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                4.158730\n",
      "InitPartition           1.000000\n",
      "Species                58.428571\n",
      "ReducedSpecies         29.904762\n",
      "RedSp/OrigSp           70.623016\n",
      "Reactions             200.031746\n",
      "ReducedReactions      118.047619\n",
      "Parameters             22.603175\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "BDE\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)              342.571429\n",
      "InitPartition          13.448980\n",
      "Species                63.571429\n",
      "ReducedSpecies         48.530612\n",
      "RedSp/OrigSp           75.094694\n",
      "Reactions              70.469388\n",
      "ReducedReactions       63.408163\n",
      "Parameters             21.163265\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n"
     ]
    }
   ],
   "source": [
    "##cMA_BE_red\n",
    "print('FE')\n",
    "print(ncMA_FE_red.mean(axis = 0))\n",
    "print()\n",
    "print(ncarb_poly_FE_red.mean(axis=0))\n",
    "print()\n",
    "red_ratios = pd.concat([ncMA_FE_red,ncarb_poly_FE_red],axis=0)\n",
    "print(red_ratios.mean(axis=0))\n",
    "print()\n",
    "\n",
    "print('FDE')\n",
    "print(ncarb_nonpoly_FDE_red.mean(axis = 0))\n",
    "print()\n",
    "\n",
    "print('SMB')\n",
    "print(ncMA_SMB_red.mean(axis = 0))\n",
    "print()\n",
    "\n",
    "print('BE')\n",
    "print(ncMA_BE_red.mean(axis = 0))\n",
    "print()\n",
    "print(ncarb_poly_BE_red.mean(axis=0))\n",
    "print()\n",
    "red_ratios = pd.concat([ncMA_FE_red,ncarb_poly_FE_red],axis=0)\n",
    "print(red_ratios.mean(axis=0))\n",
    "\n",
    "print('BDE')\n",
    "print(ncarb_nonpoly_BDE_red.mean(axis = 0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Non curated BE: Models with no reduction in number of reactions 18\n",
      "Non curated BE: Mean reduction ratio of species  84.66441176470593 of reactions 93.82815894529394\n",
      "Non curated BDE: Models with no reduction in number of reactions 28\n",
      "Non curated BDE: Mean reduction ratio of species  75.09469387755102 of reactions 88.34115714990578\n",
      "Non curated FE: Models with no reduction in number of reactions 18\n",
      "Non curated FE: Mean reduction ratio of species  70.62301587301587 of reactions 76.23161990581445\n",
      "Non curated FDE: Models with no reduction in number of reactions 19\n",
      "Non curated FDE: Mean reduction ratio of species  49.84618181818181 of reactions 60.49734579679794\n",
      "Non curated SMB: Models with no reduction in number of reactions 3\n",
      "Non curated SMB: Mean reduction ratio of species  72.638 of reactions 86.995670995671\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cur='Non curated '\n",
    "create_all_histograms(ncMA_BE_red,ncarb_poly_BE_red,ncMA_FE_red,ncarb_poly_FE_red,\n",
    "                      ncMA_SMB_red,ncarb_nonpoly_BDE_red,ncarb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total reduced Non curated models: 130\n",
      "Largest orginal Non curated model\n",
      " Species       872.0\n",
      "Reactions    2856.0\n",
      "dtype: float64\n",
      "Smallest orginal Non curated model\n",
      " Species      4.0\n",
      "Reactions    4.0\n",
      "dtype: float64\n",
      "Max values of columns are at row index position :\n",
      "Species      MODEL3632127506\n",
      "Reactions    MODEL3632127506\n",
      "dtype: object\n",
      "Total number of species in original models 7222.0\n",
      "Total number of reactions in original models 16471.0\n",
      "Total number of species in reduced models 4277.0\n",
      "Total number of reactions in reduced models 10558.0\n",
      "Largest reduced Non curated model\n",
      " Species      190.0\n",
      "Reactions    854.0\n",
      "dtype: float64\n",
      "Smallest reduced Non curated model\n",
      " Species      1.0\n",
      "Reactions    0.0\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cur='Non curated'\n",
    "make_scatter_plot(ncMA_FE_red,ncarb_poly_FE_red,ncarb_nonpoly_FDE_red,ncMA_BE_red,\n",
    "                  ncarb_poly_BE_red,ncarb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true,
    "toc-nb-collapsed": true
   },
   "source": [
    "# Non curated curried models"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "# prefix = '../TCS_CMSB_NOTCURATED/BioModels_Database-r31_pub-sbml_files/non_curated_erode/non_curated_erode_'\n",
    "# curr_non_curated_csv = load_all_csv_files(prefix,\"Curried\")\n",
    "# (curr_ncMA_BE,curr_ncMA_FE,IGNORE_ncMA_SMB,\n",
    "#  curr_ncarb_poly_BE,curr_ncarb_poly_FE,\n",
    "#  curr_ncarb_nonpoly_BDE,curr_ncarb_nonpoly_FDE,\n",
    "#  curr_nctot_MA,curr_nctot_arb_poly,curr_nctot_arb_nonpoly,\n",
    "#  curr_ncBDE_completed,curr_ncFDE_completed,\n",
    "#  curr_ncBDEandFDE_failed,curr_ncFDE_failed) = curr_non_curated_csv"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (curr_ncMA_BE_red,curr_ncMA_BE_no_red,curr_ncMA_BE_failed) = split_model_wrt_reduction(curr_ncMA_BE)\n",
    "# (curr_ncMA_FE_red,curr_ncMA_FE_no_red,curr_ncMA_FE_failed) = split_model_wrt_reduction(curr_ncMA_FE)\n",
    "\n",
    "# (curr_ncarb_poly_BE_red,curr_ncarb_poly_BE_no_red,curr_ncarb_poly_BE_failed) = split_model_wrt_reduction(curr_ncarb_poly_BE)\n",
    "# (curr_ncarb_poly_FE_red,curr_ncarb_poly_FE_no_red,curr_ncarb_poly_FE_failed) = split_model_wrt_reduction(curr_ncarb_poly_FE)\n",
    "\n",
    "# (curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_BDE_no_red,curr_ncarb_nonpoly_BDE_failed) = split_model_wrt_reduction(curr_ncarb_nonpoly_BDE)\n",
    "# (curr_ncarb_nonpoly_FDE_red,curr_ncarb_nonpoly_FDE_no_red,curr_ncarb_nonpoly_FDE_failed) = split_model_wrt_reduction(curr_ncarb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "#generate_CSV_trivial_reductions(curr_ncMA_FE,ncMA_SMB,curr_ncarb_poly_FE,curr_ncarb_nonpoly_FDE,curr_ncMA_BE_red,\n",
    "#                                curr_ncMA_FE_red,None,curr_ncarb_poly_BE_red,curr_ncarb_poly_FE_red,\n",
    "#                                curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_FDE_red,'non_curated',True,\"_curried\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_MA_curried(curr_ncMA_BE_red,curr_ncMA_FE_red,\n",
    "#             curr_nctot_MA,'Non curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_poly(curr_ncarb_poly_BE_red,curr_ncarb_poly_FE_red,curr_nctot_arb_poly,'Non curated curried')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_nonpoly(curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_FDE_red,\n",
    "#                      curr_ncBDEandFDE_failed,curr_nctot_arb_nonpoly,curr_ncFDE_failed,'Non curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cur='Non curated curried '\n",
    "# create_all_histograms_no_SMB(curr_ncMA_BE_red,curr_ncarb_poly_BE_red,curr_ncMA_FE_red,curr_ncarb_poly_FE_red,\n",
    "#                              curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cur='Non curated curried'\n",
    "# make_scatter_plot(curr_ncMA_FE_red,curr_ncarb_poly_FE_red,curr_ncarb_nonpoly_FDE_red,\n",
    "#                   curr_ncMA_BE_red,curr_ncarb_poly_BE_red,curr_ncarb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env_research",
   "language": "python",
   "name": "env_research"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  },
  "toc-autonumbering": true
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> experiments/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Maximal ratio</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ID</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>M19</th>\n",
       "      <td>0.971</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B8</th>\n",
       "      <td>0.969</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M6</th>\n",
       "      <td>0.951</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M8</th>\n",
       "      <td>0.950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B16</th>\n",
       "      <td>0.944</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B24</th>\n",
       "      <td>0.200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M9</th>\n",
       "      <td>0.192</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B12</th>\n",
       "      <td>0.167</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M5</th>\n",
       "      <td>0.157</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B10</th>\n",
       "      <td>0.154</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>61 rows × 1 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     Maximal ratio\n",
       "ID                \n",
       "M19          0.971\n",
       "B8           0.969\n",
       "M6           0.951\n",
       "M8           0.950\n",
       "B16          0.944\n",
       "..             ...\n",
       "B24          0.200\n",
       "M9           0.192\n",
       "B12          0.167\n",
       "M5           0.157\n",
       "B10          0.154\n",
       "\n",
       "[61 rows x 1 columns]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "maximal = pd.read_csv('largescale/MaximalReduction.csv',index_col='ID')\n",
    "maximal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>ID ratio</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ID</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>M8</th>\n",
       "      <td>0.983</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M13</th>\n",
       "      <td>0.980</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M7</th>\n",
       "      <td>0.972</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M17</th>\n",
       "      <td>0.972</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M18</th>\n",
       "      <td>0.971</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M12</th>\n",
       "      <td>0.962</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B11</th>\n",
       "      <td>0.958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M22</th>\n",
       "      <td>0.958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B13</th>\n",
       "      <td>0.957</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B3</th>\n",
       "      <td>0.950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M15</th>\n",
       "      <td>0.948</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M2</th>\n",
       "      <td>0.947</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M26</th>\n",
       "      <td>0.947</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M4</th>\n",
       "      <td>0.941</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M20</th>\n",
       "      <td>0.941</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B2</th>\n",
       "      <td>0.936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M1</th>\n",
       "      <td>0.922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B18</th>\n",
       "      <td>0.909</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B19</th>\n",
       "      <td>0.900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B9</th>\n",
       "      <td>0.893</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B10</th>\n",
       "      <td>0.885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B5</th>\n",
       "      <td>0.881</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B12</th>\n",
       "      <td>0.875</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>M3</th>\n",
       "      <td>0.869</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B4</th>\n",
       "      <td>0.868</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B1</th>\n",
       "      <td>0.836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B7</th>\n",
       "      <td>0.818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B20</th>\n",
       "      <td>0.800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B6</th>\n",
       "      <td>0.775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>B14</th>\n",
       "      <td>0.750</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     ID ratio\n",
       "ID           \n",
       "M8      0.983\n",
       "M13     0.980\n",
       "M7      0.972\n",
       "M17     0.972\n",
       "M18     0.971\n",
       "M12     0.962\n",
       "B11     0.958\n",
       "M22     0.958\n",
       "B13     0.957\n",
       "B3      0.950\n",
       "M15     0.948\n",
       "M2      0.947\n",
       "M26     0.947\n",
       "M4      0.941\n",
       "M20     0.941\n",
       "B2      0.936\n",
       "M1      0.922\n",
       "B18     0.909\n",
       "B19     0.900\n",
       "B9      0.893\n",
       "B10     0.885\n",
       "B5      0.881\n",
       "B12     0.875\n",
       "M3      0.869\n",
       "B4      0.868\n",
       "B1      0.836\n",
       "B7      0.818\n",
       "B20     0.800\n",
       "B6      0.775\n",
       "B14     0.750"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ID = pd.read_csv('largescale/IDReduction.csv',index_col='ID')\n",
    "ID"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "##### fsize=20#17\n",
    "fig, axes = plt.subplots(nrows=1, ncols=1)\n",
    "ax=axes\n",
    "x=[maximal['Maximal ratio'].values,ID['ID ratio'].values]\n",
    "colors = ['blue','orange']\n",
    "\n",
    "#my_bins=[0, 0.10, 0.20, 0.3, 0.40, 0.5, 0.60, 0.7,0.80, 0.9,1]\n",
    "first=0.15\n",
    "step=0.05\n",
    "my_bins=[]\n",
    "while first <= 0.95:\n",
    "    my_bins.append(first)\n",
    "    first=first+step\n",
    "\n",
    "hist, bins, im = ax.hist(x, bins=my_bins, \n",
    "                    histtype='bar', color=colors, \n",
    "                    label=['Maximal','ID'])\n",
    "\n",
    " # change the x ticks\n",
    "#my_xticks = bins\n",
    "my_xticks = [0.1, 0.20, 0.3, 0.40, 0.5, 0.60, 0.7,0.80, 0.9]\n",
    "plt.xticks(my_xticks)\n",
    "\n",
    "ax.axes.title.set_size(fsize)\n",
    "ax.axes.legend(fontsize=fsize-4)\n",
    "\n",
    "ax.set_ylabel(\"Number of models\",fontsize=fsize-4)\n",
    "ax.set_xlabel(\"Reduction ratio\",fontsize=fsize-4)\n",
    "#plt.grid(True)\n",
    "plt.rc('xtick', labelsize=fsize-4)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=fsize-4)    # fontsize of the tick labels\n",
    "\n",
    "fig.fontsize=fsize\n",
    "fig.savefig('Hist_LargeScale.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[<matplotlib.axes._subplots.AxesSubplot object at 0x7f91f85480a0>]],\n",
       "      dtype=object)"
      ]
     },
     "execution_count": 75,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW4AAAENCAYAAAAvwo97AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAATfElEQVR4nO3deZCkdX3H8feXU2AQEXTUVRgRYjRZj2JULDHO4hkBRcUKFoJ4sIKIscSDCOWRQMQqEQ8SlBINCroeSIwS8GQUjZTuxsBCBORYUAx4cM66rOzyzR/PM+XY27PzTHc/M/Obfb+qunr7OX/9nac/++tfP/10ZCaSpHJsNd8NkCTNjsEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uapYiYiIi95rsd2nIZ3CpGRKyJiOfV/z4qIjbWIToRETdFxGci4i8GvM/xiHjD1GmZOZSZNw5yP9JsGNwq2Y8zcwjYBXgesA5YFRF/3WTliNimzcZJbTG4VbzM3JiZN2Tmm4DvA+/rtlxEjEXEryLiXRFxG/CZiNg1Ir4REb+NiDvrfz+6Xv5U4NnAmXWv/sx6ekbE3vW/d4mIz9br3xwRJ0eEryu1ygNMi81XqcJ2Oo8AHgrsCSyneg18pn68B1Wv/UyAzDwJuAx4cz088uYu2/s4VY9/L+A5wJHAawfyTKRp+FZRi82vqYJ5Og8A783M9fXjdcAFkzPrXvalTXYUEVsDhwFPycx7gXsj4nTgCOCcHtouNWJwa7FZAtyxmfm/zcz7Jh9ExI7AGcCLgF3ryTtHxNaZuXGGfe0ObAvcPGXazXUbpNY4VKLF5mVUwxvT6bwc5gnA44FnZOaDgb+pp8c0y0/1O+B+qmGWSXsAtzZurdQDg1vFi4itI+KxEfFxYAx4/yxW35lquOSuiHgo8N6O+bdTjV9vou6Rfwk4NSJ2jog9gbcB583yKUizYnCrZM+MiAngHmAceDDwtMxcPYttfATYgar3fDlwScf8jwKH1mecfKzL+scDa4EbgR8Cnwc+PZsnIc1W+EMKklQWe9ySVBiDW5IKY3BLUmEMbkkqTOtfwNl9991zZGSk5/XXrl3LTjvtNLgGFcgaWINJ1mHLqcGqVat+l5kP6zav9eAeGRlh5cqVPa8/Pj7O2NjY4BpUIGtgDSZZhy2nBhFx83TzHCqRpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTC+JuTkubEyIkXDWQ7JyzdwFGz3Naa0w4cyL4XCnvcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVJhGwR0Rz4qIb0XEbyLi3oj474h4XduNkyRtasbgjognAd8BtgWOBl4O/BQ4JyKObbd5kqROTX5z8jBga+DgzJyop327DvQjgbPaapwkaVNNhkq2A+4H1nVMv7vh+pKkAWoSvP9W338sIh4VEQ+JiKOB5wJntNYySVJXkZkzLxTxNOBCYEk96X7g2Mw8Z5rllwPLAYaHh/ddsWJFzw2cmJhgaGio5/UXA2tgDSaVXIfVt949kO0M7wC3d77/n8HSJbsMZN9zadmyZasyc7TbvBmDOyL2Ab4L/Bz4ONWQyUuBY4GjMvP8za0/OjqaK1eu7KXdAIyPjzM2Ntbz+ouBNbAGk0quw8iJFw1kOycs3cDpq5t8PPcna047cCD7nksRMW1wN3n2/0zVwz4oM++vp303InYDPhoRX8jMBwbUVknSDJqMcS8FrpgS2pN+AuwGPHzgrZIkTatJcN8GPCUituuY/gzgPuCOgbdKkjStJkMlZwJfBr4eEf9KNcb9EuBVwBmZ+ccW2ydJ6jBjjzszvwK8GNge+BRwAbA/cBzwjlZbJ0naRKOPZjPzYuDiltsiSWrAbz5KUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhGgd3RLw4In4QERMRcU9ErIyIA9psnCRpU42COyLeCHwNWAW8DHgl8GVgx/aaJknqZpuZFoiIEeAjwDsy8yNTZn2zpTZJkjajSY/7dcADwCdaboskqYEmwb0/cA1wWETcEBEbIuL6iDiu5bZJkrqIzNz8AhHXAI8C1gPvBm6gGuM+BnhrZn60yzrLgeUAw8PD+65YsaLnBk5MTDA0NNTz+ouBNbAGk0quw+pb7x7IdoZ3gNvXDWRTrVu6ZJee1122bNmqzBztNq9JcF8H7AO8IjO/OmX6xcBTgUfmZjYyOjqaK1eu7KnhAOPj44yNjfW8/mJgDazBpJLrMHLiRQPZzglLN3D66hk/nlsQ1px2YM/rRsS0wd1kqOT39f23O6Z/CxgGHtlzyyRJs9YkuK+eYf4Dg2iIJKmZJsF9YX3/wo7pLwJ+lZm3DbZJkqTNaTJQ9J/ApcAnI2J34EaqDydfALy2xbZJkrqYMbgzMyPiEOADwPuBXalODzw8Mz/fcvskSR0afTSbmfcAx9U3SdI88uqAklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFaaMn0qWWjKoXx6frX5+/Vuyxy1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmF6Sm4I+KSiMiIOGXQDZIkbd6sgzsiXgU8uYW2SJIamFVwR8SuwBnA29ppjiRpJrPtcX8QuCozv9BGYyRJM2v8K+8RsT9wJA6TSNK8isyceaGI7YCfARdm5sn1tAROnXzcsfxyYDnA8PDwvitWrOi5gRMTEwwNDfW8/mJgDdqrwepb7x74NptYumSXntYr+VgYVK2Hd4Db1w1kU63r9e8MsGzZslWZOdptXtMe9zuBHYBTmyycmWcDZwOMjo7m2NhYw91sanx8nH7WXwysQXs1OOrEiwa+zSbWHD7W03olHwuDqvUJSzdw+urGgwXzqte/80xmfPYRsQdwEvAGYPuI2H7K7O0j4iHAvZm5sZUWSpL+TJMPJ/cCHgScB9w55Qbw9vrfS1tpnSRpE03eb/wPsKzL9Eupwvwc4PpBNkqSNL0Zgzsz7wLGO6dHBMDNmbnJPElSe7xWiSQVpuePZjMzBtkQSVIz9rglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqTBk/lSwtMiM9/uL5CUs39P1r6WtOO7Cv9TX/7HFLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYWYM7og4NCIuiIibI2JdRFwbER+IiJ3nooGSpD/XpMf9dmAj8G7gRcBZwLHAtyPCHrskzbEmvzl5cGb+dsrj70fEHcC5wBjwvTYaJknqbsYec0doT/ppfb9ksM2RJM2k16GO59T3Px9UQyRJzURmzm6FiCXAz4ArMvP50yyzHFgOMDw8vO+KFSt6buDExARDQ0M9r1+i1bfe/WePh3eA29e1v9+lS3Zpfyc9aus46Kz1QjdXx8JCVlIN+nlNLVu2bFVmjnabN6vgjoghYBx4FPD0zPzVTOuMjo7mypUrG++j0/j4OGNjYz2vX6KREy/6s8cnLN3A6aubfBzRnzWnHdj6PnrV1nHQWeuFbq6OhYWspBr085qKiGmDu/Gzj4gdgK8DewHPaRLakqTBaxTcEbEt8BVgFHh+Zq5utVWSpGnNGNz1udrnAwcAB2Xm5a23SpI0rSY97n8BXgmcCqyNiP2mzPuVQyaSNLeanA74t/X9ScCPO25vaKldkqRpzNjjzsyROWiHJKkhrzUiSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhDG5JKozBLUmFMbglqTAGtyQVxuCWpMIY3JJUGINbkgpjcEtSYRb8TyWvvvVujirsl7hLNV+/eL6Qf11eWojscUtSYQxuSSqMwS1JhTG4JakwBrckFcbglqTCGNySVBiDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4JakwhjcklQYg1uSCmNwS1JhGgV3RDwmIr4SEXdHxD0R8dWI2KPtxkmSNjVjcEfEjsD3gL8EXgMcAewDXBoRO7XbPElSpya/OXk0sBfw+My8HiAirgR+AbwR+HB7zZMkdWoyVPIS4PLJ0AbIzJuAHwEvbathkqTumgT3XwFXdZl+NfDEwTZHkjSTyMzNLxDxR+DDmXlix/RTgBMzc5PhlohYDiyvHz4euLaPNu4O/K6P9RcDa2ANJlmHLacGe2bmw7rNaDLGPWuZeTZw9iC2FRErM3N0ENsqlTWwBpOsgzWAZkMldwK7dpn+0HqeJGkONQnuq6nGuTs9EfjfwTZHkjSTJsH9H8B+EbHX5ISIGAGeVc9r20CGXApnDazBJOtgDRp9OLkTcAWwDjgZSOCfgJ2BJ2XmRNuNlCT9yYw97sxcCxwAXAd8DjgfuAk4wNCWpLk3Y49bkrSwtH51wF4vUBUR74uInOZ2X8eya6ZZ7pD2nllz/VykKyL2iIhzI+KWiFgXEddFxCndrhMTEUdHxDURsT4iro2IYwb/bHozFzWIiPFpjoO3tvOsZq/POjy2XveuiFgbEZdGxCanxUXEVhHxD/Xr4r6IuCIiXjH4Z9ObOarBgs6EvmVmazdgR6prmlwFHEL1FfnVwA3ATjOs+2hgv47bc4H7gS91LLsGuKTL8ru2+fzmoAY7UQ1R3UR1ga9lwDupPm/4YseyRwMPAKfWy51SPz52C6rBONXnMZ3HwSPmuwYDqMNuwK3ANcDfAQcDlwL3Ak/oWPZUYD3w9rpen6yPhRdvQTVYsJkwkDq2/Ef6e2AjsPeUaY8FNgBv62F7R1B9OHpglz/SefNdzEHXAHhB/Xxf0DH9tHr9HevH2wC/Ac7tWO7TVN8w23ax16CeNg78cL7/5i3V4eR6ucdNmbYTcDtTOjLAw+vQfn/H+t8FrtwSalBPX7CZMIhb20Mlg75A1Wuo/kjfHEzz5kQ/Ndiuvr+nY/pdVMNcUT9+JvAw4LyO5T5H1UvZf/bNHqi5qEEJ+qnDfsAvMvOGKeuuBS4DDoqIyW9Bv5CqZp3HwnnA0oh4bH9PoW9zUYNFr+3gHtgFqiLiMVRv+87PzA1dFjk4Iv5Qj+9evoDGsvqpwXeo3lZ+MCKeGBFDEXEAVa/lE/VBO7kPuuzn6vp+vi8GNhc1mPTUeuz0/oi4MiJe33frB6efOmwE/thl+npgB+BxU/axHri+Y7nFcCw0rcGkhZoJfWs7uKf7WvwddP8a/ea8mqq953aZ93XgeKrexuHAfcCFEfHqWe6jDT3XIDPvo+otb0V1YN9L9Zb3G8CbO/ZBl/3c0TF/vsxFDQB+ALyVqld3KFXgfyoiTu6n8QPUz+vhWmCfiNhtckJEbAU8fcq2J+/vynq8oGMfU5ebL3NRA1jYmdC3kt5aHAn8LDOv7JyRmcdPfRwRFwKXAx9g07eMxYiIBwFfpBq3PAK4heogfQ/VWN+x89e6uTGbGmTmezpW/1p9LJwUER/Jsr938AngLcBnI+ItwB+Ak6jGh6H68HGxa1yDxZoJk9rucQ/kAlUR8XSqn07r1tveRGZuBL4MPDoiHtl0Py3ppwavB8aozgY4LzN/kJkfAk4AjomIJ0/ZB132M9kDuYP5NRc1mM4XgAcBS2fX5Fb0XIfMvJGq57gv1TDIr6k+2zijXuT/puzjIRHROfZf/LEwixp0W3chZULf2g7uQV2g6jVUpwF+voc2zPc3jPqpwVLgzqkfxtR+Ut8/Yco+6LKfyTHD+b4Y2FzUYCbzfRxAn6+HzLwAWFIvv3dm7gsMAb/MzFum7GN7Nh3vXQzHQtMazLiZhsstWG0Hd98XqIqI7YDDgIsz87cN19mG6jzPWzLztlm2edD6qcFtwK4RsXfH9GfU97fW9z+mOu3v8I7lXk3Vw/rRrFs9WHNRg+kcTnXO9+qmjW1R36+HzNyYmT/PzBsi4lFUx/lZUxa5hKqT0+1YuKo+g2M+zUUNNrHAMqF/bZ5rSHWO5fVUL5qXUn1odAVwIzA0Zbk9qcYr39NlGy+n+h/y5dPs41XACqox8GVUIX9Zvc5h832+ZT81AEaoToO7jj99+eQd9bSVwFZTlj2GaozvFKqhhX+sHx+3JdQAeDZwEdXQynPr4+Zr9XHwrvmuwQDqsC3VkMAhVNcOOp5qqOAyYLuO/ZxG9WHc2+pj4az6WDhoS6jBQs+EgdRxDv5QewAX1C+0e4F/B0Y6lhmpi/q+Lut/Dfh958E5Zf5+wPeozu++n+r83u8AL5zv4g6iBlRvCb8E/JKq53gd8CG6fAMMeGM9fz3VGRVvmu/nPlc1APYGLqbqga8HJoD/Al413899EHWgOpHgG/Vxvp7qm4anMOULSFOW3Zrqyyo318teCRw63899rmpQQib0e/MiU5JUmNYvMiVJGiyDW5IKY3BLUmEMbkkqjMEtSYUxuCWpMAa3JBXG4Jakwvw/rKP/bLTlyFsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "maximal.hist()\n",
    "\n",
    "ID.hist()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt; plt.rcdefaults()\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "objects = ('Python', 'C++', 'Java', 'Perl', 'Scala', 'Lisp')\n",
    "y_pos = np.arange(len(objects))\n",
    "performance = [10,8,6,4,2,1]\n",
    "\n",
    "plt.bar(y_pos, performance, align='center', alpha=0.5)\n",
    "plt.xticks(y_pos, objects)\n",
    "plt.ylabel('Usage')\n",
    "plt.title('Programming language usage')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x7f91f8b43760>"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "maximal.plot.bar()\n",
    "\n",
    "ID.plot.bar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env_research",
   "language": "python",
   "name": "env_research"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> experiments/tcs_cmsb_analyser.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Importing packages and defining auximiliary functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import sys\n",
    "#!{sys.executable} -m pip install numpy\n",
    "#!{sys.executable} -m pip install pandas\n",
    "\n",
    "#import numpy as np\n",
    "import pandas as pd \n",
    "\n",
    "def split_model_wrt_reduction(df):\n",
    "    reduced = df[(df['RedSp/OrigSp'] < 100.0) & (df['RedSp/OrigSp'] > 0.0)]\n",
    "    non_reduced = df[df['RedSp/OrigSp'] == 100.0]\n",
    "    failed = df[df['ReductionSucceeded'] != 1]\n",
    "    return (reduced,non_reduced,failed)\n",
    "def trivial_reduction(df):\n",
    "    return df[df['ReducedSpecies'] == 1]\n",
    "def keep_and_rename_column(df,new_col_name='Reduction',col_name='Reduction'):\n",
    "    df_shrink = df[[col_name]]\n",
    "    df_shrink.columns=[new_col_name]\n",
    "    return df_shrink"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Curated models"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We could import 394 models:\n",
      " - 50 mass-action,\n",
      " - 77 arbitrary polynomial,\n",
      " - 267 arbitrary non-polynomial\n",
      "   Out of the 267 arbitrary non-polynomial,\n",
      "    - BDE completed on 224,\n",
      "    - FDE completed on 217.\n",
      "    - BDE and FDE failed on 43\n",
      "    - FDE alone failed on 7 models\n"
     ]
    }
   ],
   "source": [
    "def set_type(df,cols_to_set,tp):\n",
    "    for col in cols_to_set:\n",
    "        df[col].astype(tp)\n",
    "    \n",
    "def load_all_csv_files(prefix,suffix=\"\",add_tot_arb_nonpoly=0):\n",
    "    cols_to_set=['ReductionSucceeded','Species','ReducedSpecies','RedSp/OrigSp','Reactions','ReducedReactions']\n",
    "    MA_BE  = pd.read_csv(prefix+\"mass_action/reductionsInfo/BE\"+suffix+\".csv\" ,index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(MA_BE,cols_to_set,float)\n",
    "    MA_FE  = pd.read_csv(prefix+\"mass_action/reductionsInfo/FE\"+suffix+\".csv\" ,index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(MA_FE,cols_to_set,float)\n",
    "    #There is no SMB reduction for curried models: they will become ternary, not supported by SMB.\n",
    "    MA_SMB = pd.read_csv(prefix+\"mass_action/reductionsInfo/SMB.csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(MA_SMB,cols_to_set,float)    \n",
    "\n",
    "    arb_poly_BE = pd.read_csv(prefix+\"arbitrary_polynomial/reductionsInfo/BE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(arb_poly_BE,cols_to_set,float)\n",
    "    arb_poly_FE = pd.read_csv(prefix+\"arbitrary_polynomial/reductionsInfo/FE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(arb_poly_FE,cols_to_set,float)\n",
    "\n",
    "    arb_nonpoly_BDE = pd.read_csv(prefix+\"arbitrary_non_polynomial/reductionsInfo/BDE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')\n",
    "    set_type(arb_nonpoly_BDE,cols_to_set,float)\n",
    "    arb_nonpoly_FDE = pd.read_csv(prefix+\"arbitrary_non_polynomial/reductionsInfo/FDE\"+suffix+\".csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python') #usecols=cols_to_use\n",
    "    set_type(arb_nonpoly_FDE,cols_to_set,float)\n",
    "    #arb_nonpoly_FDE = pd.read_csv(prefix+\"arbitrary_non_polynomial/reductionsInfo/FDE.csv\",index_col='ModelName',sep=r'\\s*,\\s*',engine='python')#\n",
    "    \n",
    "    \n",
    "    # Extracting dimension of the dataset from the CSV files\n",
    "    tot_MA=MA_BE.shape[0] \n",
    "    tot_arb_poly = arb_poly_BE.shape[0]\n",
    "    tot_arb_nonpoly= arb_nonpoly_BDE.shape[0]\n",
    "    #For curried models I don't have some models whose BDE reduction failed on the original model. I add them\n",
    "    tot_arb_nonpoly+=add_tot_arb_nonpoly\n",
    "\n",
    "    #Only for arbitrary non-polynomial\n",
    "    BDE_completed = arb_nonpoly_BDE.ReductionSucceeded.sum()\n",
    "    FDE_completed = arb_nonpoly_FDE.ReductionSucceeded.sum()\n",
    "    BDEandFDE_failed = tot_arb_nonpoly - BDE_completed\n",
    "    FDE_failed = (tot_arb_nonpoly - FDE_completed) - BDEandFDE_failed\n",
    "    \n",
    "    print('We could import %d models:' % (tot_MA+tot_arb_poly+tot_arb_nonpoly))\n",
    "    print(' - %d mass-action,\\n - %d arbitrary polynomial,\\n - %d arbitrary non-polynomial' % (tot_MA,tot_arb_poly,tot_arb_nonpoly))\n",
    "    print('   Out of the %d arbitrary non-polynomial,\\n    - BDE completed on %d,\\n    - FDE completed on %d.\\n    - BDE and FDE failed on %d\\n    - FDE alone failed on %d models' %(tot_arb_nonpoly,BDE_completed,FDE_completed,BDEandFDE_failed,FDE_failed))\n",
    "    \n",
    "    return (MA_BE,MA_FE,MA_SMB,arb_poly_BE,arb_poly_FE,arb_nonpoly_BDE,arb_nonpoly_FDE,tot_MA,tot_arb_poly,tot_arb_nonpoly,BDE_completed,FDE_completed,BDEandFDE_failed,FDE_failed)\n",
    "\n",
    "prefix = '../TCS_CMSB_CURATED/BioModels_Database-r31_pub-sbml_files/curated_erode/curated_erode_'\n",
    "curated_csv = load_all_csv_files(prefix)\n",
    "(cMA_BE,cMA_FE,cMA_SMB,carb_poly_BE,carb_poly_FE,carb_nonpoly_BDE,\n",
    " carb_nonpoly_FDE,ctot_MA,ctot_arb_poly,ctot_arb_nonpoly,cBDE_completed,\n",
    " cFDE_completed,cBDEandFDE_failed,cFDE_failed) = curated_csv\n",
    "\n",
    "#MA_SMB"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "(cMA_BE_red,cMA_BE_no_red,cMA_BE_failed) = split_model_wrt_reduction(cMA_BE)\n",
    "(cMA_FE_red,cMA_FE_no_red,cMA_FE_failed) = split_model_wrt_reduction(cMA_FE)\n",
    "(cMA_SMB_red,cMA_SMB_no_red,cMA_SMB_failed) = split_model_wrt_reduction(cMA_SMB)\n",
    "\n",
    "(carb_poly_BE_red,carb_poly_BE_no_red,carb_poly_BE_failed) = split_model_wrt_reduction(carb_poly_BE)\n",
    "(carb_poly_FE_red,carb_poly_FE_no_red,carb_poly_FE_failed) = split_model_wrt_reduction(carb_poly_FE)\n",
    "\n",
    "(carb_nonpoly_BDE_red,carb_nonpoly_BDE_no_red,carb_nonpoly_BDE_failed) = split_model_wrt_reduction(carb_nonpoly_BDE)\n",
    "(carb_nonpoly_FDE_red,carb_nonpoly_FDE_no_red,carb_nonpoly_FDE_failed) = split_model_wrt_reduction(carb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of MA models actually reduced:\n",
      " - BE (9),\n",
      " - FE (20 of which 10 trivial),\n",
      " - SMB (13 of which 0 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BE (32),\n",
      " - FE (45 of which 8 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BDE (83),\n",
      " - FDE (147 of which 29 trivial)\n"
     ]
    }
   ],
   "source": [
    "def generate_CSV_trivial_reductions(MA_FE,MA_SMB,arb_poly_FE,arb_nonpoly_FDE,\n",
    "                                    MA_BE_red,MA_FE_red,MA_SMB_red,arb_poly_BE_red,\n",
    "                                    arb_poly_FE_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur,ignore_SMB=False,curried=\"\"):\n",
    "    \n",
    "    MA_FE_trivial_red = trivial_reduction(MA_FE)\n",
    "    if ignore_SMB:\n",
    "            print('Number of MA models actually reduced:\\n - BE (%d),\\n - FE (%d of which %d trivial)' % \n",
    "                  (MA_BE_red.shape[0],MA_FE_red.shape[0],MA_FE_trivial_red.shape[0]))\n",
    "    else:        \n",
    "        MA_SMB_trivial_red = trivial_reduction(MA_SMB)\n",
    "        print('Number of MA models actually reduced:\\n - BE (%d),\\n - FE (%d of which %d trivial),\\n - SMB (%d of which %d trivial)' % (MA_BE_red.shape[0],MA_FE_red.shape[0],MA_FE_trivial_red.shape[0],MA_SMB_red.shape[0],MA_SMB_trivial_red.shape[0]))\n",
    "\n",
    "    arb_poly_FE_trivial_red = trivial_reduction(arb_poly_FE)\n",
    "    print('Number of arbitrary polynomial models actually reduced:\\n - BE (%d),\\n - FE (%d of which %d trivial)' % (arb_poly_BE_red.shape[0],arb_poly_FE_red.shape[0],arb_poly_FE_trivial_red.shape[0]))\n",
    "\n",
    "    arb_nonpoly_FDE_trivial_red = trivial_reduction(arb_nonpoly_FDE)\n",
    "    print('Number of arbitrary polynomial models actually reduced:\\n - BDE (%d),\\n - FDE (%d of which %d trivial)' % (arb_nonpoly_BDE_red.shape[0],arb_nonpoly_FDE_red.shape[0],arb_nonpoly_FDE_trivial_red.shape[0]))\n",
    "\n",
    "    keep_and_rename_column(MA_FE_trivial_red).to_csv('csv/trivial/'+cur+curried+'_MA_trivialFE.csv')\n",
    "    keep_and_rename_column(arb_poly_FE_trivial_red).to_csv('csv/trivial/'+cur+curried+'_arbitrary_polynomial_trivialFE.csv')\n",
    "    keep_and_rename_column(arb_nonpoly_FDE_trivial_red).to_csv('csv/trivial/'+cur+curried+'_arbitrary_nonpolynomial_trivialFDE.csv')\n",
    "    \n",
    "generate_CSV_trivial_reductions(cMA_FE,cMA_SMB,carb_poly_FE,carb_nonpoly_FDE,cMA_BE_red,cMA_FE_red,cMA_SMB_red,carb_poly_BE_red,carb_poly_FE_red,carb_nonpoly_BDE_red,carb_nonpoly_FDE_red,'curated')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "cMA_FE_red.to_csv('cMA_FE_red.csv')\n",
    "carb_poly_FE_red.to_csv('carb_poly_FE_red.csv')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# def my_fmt(x):\n",
    "#     print(x)\n",
    "#     return '{:.4f}%\\n({:.0f})'.format(x, total*x/100)\n",
    "\n",
    "def autopct_format(total):\n",
    "    def my_format(pct):\n",
    "        val = int(round(pct*total/100.0))\n",
    "        #return '{v:d}'.format(v=val)\n",
    "        perc = val*100/total\n",
    "        if perc.is_integer():\n",
    "            return '{:.0f}\\n ({:.0f}%)'.format(val,perc)\n",
    "        else: \n",
    "            return '{:.0f}\\n ({:.1f}%)'.format(val,perc)\n",
    "\n",
    "    return my_format\n",
    "\n",
    "def get_color(red):\n",
    "    if red ==\"N.R.\":\n",
    "        return \"slategrey\"\n",
    "    elif red == \"BDE/FDE failed\":\n",
    "        return \"r\"\n",
    "    elif red == \"FDE failed\":\n",
    "        return \"orange\"    \n",
    "    elif red == \"FE\" or red == \"FDE\":\n",
    "        return \"tab:green\"\n",
    "    elif red == \"BE\" or red == \"BDE\":\n",
    "        return \"royalblue\"\n",
    "    elif red == \"SMB\":\n",
    "        return \"limegreen\"\n",
    "    elif red == \"FE/SMB\":\n",
    "        return \"palegreen\"\n",
    "    elif red == \"BE/FE/SMB\":\n",
    "        return \"gold\"    \n",
    "    elif red == \"BE/FE\" or red == \"BDE/FDE\":\n",
    "        return \"tab:brown\"\n",
    "        \n",
    "\n",
    "#https://pandas.pydata.org/pandas-docs/stable/reference/api/pandas.DataFrame.plot.pie.html\n",
    "def make_pie_plot(pie_dict,models_descr,title):\n",
    "    pie_df = pd.DataFrame(pie_dict,columns=pie_dict,index=[models_descr])\n",
    "    print(pie_df)\n",
    "    pie_df = pie_df.T\n",
    "    pie_df = pie_df[pie_df[models_descr]>0]    \n",
    "    \n",
    "    pie_colors = [get_color(red) for red in pie_df.index]\n",
    "    \n",
    "    total = pie_df.sum().sum()\n",
    "    #autopct = '%1.1f%%'\n",
    "    #autopct = autopct_format(total)\n",
    "    ax = pie_df.plot.pie(y=models_descr,figsize=(7, 7),fontsize=14,\n",
    "                         autopct = autopct_format(total),legend=None,shadow=True, colors=pie_colors) #title=title,\n",
    "    #autopct='%2.f'\n",
    "    #ax.axes.legend(fontsize=13)\n",
    "    ax.axes.title.set_size(15)\n",
    "    \n",
    "    fig = ax.get_figure()\n",
    "    fig.savefig('figures/Pie_'+(title.replace(' ','_'))+'.pdf',bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "21 Curated MA models could be reduced by at least one technique\n",
      "  1 by BE\n",
      "  7 by FE\n",
      "  0 by SMB\n",
      "  0 by BE/FE\n",
      "  5 by FE/SMB\n",
      "  0 by BE/SMB\n",
      "  8 by BE/FE/SMB\n",
      "  BE  FE  SMB  BE/FE  FE/SMB  BE/SMB  BE/FE/SMB  N.R.\n",
      "   1   7    0      0       5       0          8    29\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_pie_MA(MA_BE_red,MA_FE_red,MA_SMB_red,tot_MA,cur):\n",
    "    BE_red_shrink=keep_and_rename_column(MA_BE_red,'BE')\n",
    "    FE_red_shrink=keep_and_rename_column(MA_FE_red,'FE')\n",
    "    SMB_red_shrink=keep_and_rename_column(MA_SMB_red,'SMB')\n",
    "\n",
    "    red = pd.merge(BE_red_shrink, FE_red_shrink,  how='outer', on='ModelName') \n",
    "    red = pd.merge(red, SMB_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BE']       =( red_b.BE & ~red_b.FE & ~red_b.SMB).sum()\n",
    "    pie_dict['FE']       =(~red_b.BE &  red_b.FE & ~red_b.SMB).sum()\n",
    "    pie_dict['SMB']      =(~red_b.BE & ~red_b.FE &  red_b.SMB).sum()\n",
    "\n",
    "    pie_dict['BE/FE']    =( red_b.BE &  red_b.FE & ~red_b.SMB).sum()\n",
    "    pie_dict['FE/SMB']   =(~red_b.BE &  red_b.FE &  red_b.SMB).sum()\n",
    "    pie_dict['BE/SMB']   =( red_b.BE & ~red_b.FE &  red_b.SMB).sum()\n",
    "\n",
    "    pie_dict['BE/FE/SMB']=( red_b.BE & red_b.FE &  red_b.SMB).sum()\n",
    "\n",
    "    print(\"%d %s MA models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    #pie_dict['Not reduced'] = tot_MA - red_b.shape[0]\n",
    "    pie_dict['N.R.'] = tot_MA - sum(pie_dict.values())\n",
    "    #pie_dict\n",
    "    \n",
    "    make_pie_plot(pie_dict,'',cur+' mass-action')\n",
    "    \n",
    "make_pie_MA(cMA_BE_red,cMA_FE_red,cMA_SMB_red,ctot_MA,'Curated')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "51 Curated arbitrary polynomial models could be reduced by at least one technique\n",
      "  6 by BE\n",
      "  19 by FE\n",
      "  26 by BE/FE\n",
      "  BE  FE  BE/FE  N.R.\n",
      "   6  19     26    26\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_pie_arb_poly(arb_poly_BE_red,arb_poly_FE_red,tot_arb_poly,cur):\n",
    "    BE_red_shrink=keep_and_rename_column(arb_poly_BE_red,'BE')\n",
    "    FE_red_shrink=keep_and_rename_column(arb_poly_FE_red,'FE')\n",
    "\n",
    "    red = pd.merge(BE_red_shrink, FE_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BE']    = ( red_b.BE & ~red_b.FE).sum()\n",
    "    pie_dict['FE']    = (~red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    pie_dict['BE/FE'] = ( red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    print(\"%d %s arbitrary polynomial models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    #pie_dict['Not reduced'] = tot_arb_poly - red_b.shape[0]\n",
    "    pie_dict['N.R.'] = tot_arb_poly - sum(pie_dict.values())\n",
    "\n",
    "\n",
    "    make_pie_plot(pie_dict,'',cur+' arbitrary polynomial')\n",
    "    pie_dict\n",
    "    \n",
    "make_pie_arb_poly(carb_poly_BE_red,carb_poly_FE_red,ctot_arb_poly,'Curated')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "169 Curated arbitrary non-polynomial models could be reduced by at least one technique\n",
      "  22 by BDE\n",
      "  86 by FDE\n",
      "  61 by BDE/FDE\n",
      "  BDE  FDE  BDE/FDE  BDE/FDE failed  FDE failed  N.R.\n",
      "   22   86       61              43           7    48\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def make_pie_arb_nonpoly(arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,BDEandFDE_failed,tot_arb_nonpoly,FDE_failed,cur):\n",
    "    BDE_red_shrink=keep_and_rename_column(arb_nonpoly_BDE_red,'BDE')\n",
    "    FDE_red_shrink=keep_and_rename_column(arb_nonpoly_FDE_red,'FDE')\n",
    "\n",
    "    red = pd.merge(BDE_red_shrink, FDE_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BDE']    = ( red_b.BDE & ~red_b.FDE).sum()\n",
    "    pie_dict['FDE']    = (~red_b.BDE &  red_b.FDE).sum()\n",
    "\n",
    "    pie_dict['BDE/FDE'] = ( red_b.BDE &  red_b.FDE).sum()\n",
    "\n",
    "    print(\"%d %s arbitrary non-polynomial models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    pie_dict['BDE/FDE failed'] = BDEandFDE_failed\n",
    "    pie_dict['FDE failed'] = FDE_failed\n",
    "\n",
    "    pie_dict['N.R.'] = tot_arb_nonpoly - sum(pie_dict.values())\n",
    "\n",
    "    make_pie_plot(pie_dict,'',cur+' arbitrary non-polynomial')\n",
    "\n",
    "make_pie_arb_nonpoly(carb_nonpoly_BDE_red,carb_nonpoly_FDE_red,cBDEandFDE_failed,ctot_arb_nonpoly,cFDE_failed,'Curated')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "##cMA_BE_red\n",
    "# print(cMA_FE_red.mean(axis = 0))\n",
    "# print()\n",
    "# print(carb_poly_FE_red.mean(axis=0))\n",
    "# print()\n",
    "# red_ratios = pd.concat([cMA_FE_red,carb_poly_FE_red],axis=0)\n",
    "# print(red_ratios.mean(axis=0))\n",
    "# print()\n",
    "\n",
    "# print('SMB')\n",
    "# print(cMA_SMB_red.mean(axis = 0))\n",
    "# print()\n",
    "# cMA_SMB_red.to_csv('pippo3.csv')\n",
    "\n",
    "# print(cMA_BE_red.mean(axis = 0))\n",
    "# print()\n",
    "# print(carb_poly_BE_red.mean(axis=0))\n",
    "# print()\n",
    "# red_ratios = pd.concat([cMA_FE_red,carb_poly_FE_red],axis=0)\n",
    "# red_ratios.mean(axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def create_histogram_ratios(title,lst_red):\n",
    "    fsize=20#17\n",
    "    \n",
    "    red_ratios_lst = [ one_red[['RedSp/OrigSp']] for one_red in lst_red]\n",
    "    #MA_BE_red_ratios = MA_BE_red[['RedSp/OrigSp']]\n",
    "\n",
    "    for i in range(len(lst_red)):\n",
    "        red_ratios_lst[i].columns=['Species']\n",
    "        red_ratios_lst[i].insert(1,'Reactions', (100*lst_red[i]['ReducedReactions'])/lst_red[i]['Reactions'])\n",
    "    #MA_BE_red_ratios.insert(1,'RedR/OrigR', MA_BE_red.ReducedReactions/MA_BE_red.Reactions)\n",
    "    \n",
    "    lst_red_all = pd.concat(lst_red,axis=0)\n",
    "    lst_red_all[lst_red_all.ReducedReactions <= 2].to_csv('csv/reductions_ratios/'+title+\"LessThan3Reactions.csv\")\n",
    "    lst_red_all[lst_red_all.ReducedReactions > 2].to_csv('csv/reductions_ratios/'+title+\"MoreThan2Reactions.csv\")\n",
    "    lst_red_all[lst_red_all.ReducedReactions > 2].to_csv('csv/reductions_ratios/'+title+\"All.csv\")\n",
    "    \n",
    "    #arb_poly_BE_red_ratios = arb_poly_BE_red[['RedSp/OrigSp']]\n",
    "    #MA_BE_red_ratios.insert(1,'RedR/OrigR', MA_BE_red.ReducedReactions/MA_BE_red.Reactions)\n",
    "\n",
    "    red_ratios = pd.concat(red_ratios_lst,axis=0)\n",
    "    red_ratios.to_csv('csv/reductions_ratios/'+title+\".csv\")\n",
    "    red_ratios_100 = red_ratios[red_ratios.Reactions ==100.0]\n",
    "    print(title+\": Models with no reduction in number of reactions\",red_ratios_100.shape[0])\n",
    "    red_ratios_100.to_csv('csv/reductions_ratios/'+title+\"100.csv\")\n",
    "    #BE_red_ratios = pd.concat([MA_BE_red_ratios,arb_poly_BE_red_ratios],axis=0)\n",
    "    \n",
    "    avgs = red_ratios.mean(axis = 0) \n",
    "    print(title+\": Mean reduction ratio of species \",avgs['Species'],\"of reactions\",avgs['Reactions'])\n",
    "\n",
    "        #\n",
    "    fig, axes = plt.subplots(nrows=1, ncols=1)\n",
    "   #ax0, ax1, ax2, ax3 = axes.flatten()\n",
    "    ax=axes\n",
    "    x=[red_ratios['Species'].values,red_ratios['Reactions'].values]\n",
    "    colors = ['blue','orange']\n",
    "    hist, bins, im = ax.hist(x, bins=[0, 20, 40, 60, 80, 100], \n",
    "            histtype='bar', color=colors, \n",
    "            label=['Species','Reactions']\n",
    "           )\n",
    "    \n",
    "    #Write number of models with no reduction in reactions in last bin.\n",
    "    react_in_last = hist[1][4]\n",
    "    ax.text(94,react_in_last/2, str(red_ratios_100.shape[0]), \n",
    "        color=\"black\", ha=\"center\", va=\"center\", fontsize=fsize-2, fontweight=\"bold\") #\n",
    "    #ax.legend(prop={'size': 10})\n",
    "    #ax.set_title(title)\n",
    "    ##\n",
    "    \n",
    "    # make the y ticks integers, not floats\n",
    "    yint = []\n",
    "    locs, labels = plt.yticks()\n",
    "    last = len(locs)\n",
    "    i=0\n",
    "    for each in locs:\n",
    "        if(i<last-1):\n",
    "            yint.append(int(each))\n",
    "        i+=1\n",
    "    plt.yticks(yint)\n",
    "    \n",
    "    #ax=red_ratios.plot.hist(bins=[0,20,40,60,80,100], alpha=0.5,figsize=(6, 4),fontsize=fsize,\n",
    "    #                        grid=True,rwidth=0.9)#title=title,\n",
    "    ax.axes.title.set_size(fsize)\n",
    "    ax.axes.legend(fontsize=fsize)\n",
    "    #plot.ylabel(\"Frequency\",fontsize=15)\n",
    "    ax.set_ylabel(\"\",fontsize=fsize)#ax.set_ylabel(\"Number of models\",fontsize=fsize)\n",
    "    ax.set_xlabel(\"\",fontsize=fsize)#ax.set_xlabel(\"Percentage reduction ratio\",fontsize=fsize)\n",
    "    plt.grid(True)\n",
    "    plt.rc('xtick', labelsize=fsize)    # fontsize of the tick labels\n",
    "    plt.rc('ytick', labelsize=fsize)    # fontsize of the tick labels\n",
    "    \n",
    "    #MA_BE_red_ratios.plot.hist(bins=5, alpha=0.5)     \n",
    "    fig.set_size_inches(6, 4)\n",
    "    fig.fontsize=fsize\n",
    "    fig.savefig('figures/Hist_'+(title.replace(' ','_'))+'.pdf',bbox_inches='tight')\n",
    "    #print(red_ratios)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Curated BE: Models with no reduction in number of reactions 23\n",
      "Curated BE: Mean reduction ratio of species  81.38658536585366 of reactions 89.48923211388825\n",
      "Curated BDE: Models with no reduction in number of reactions 57\n",
      "Curated BDE: Mean reduction ratio of species  83.38951807228919 of reactions 93.5322806691979\n",
      "Curated FE: Models with no reduction in number of reactions 19\n",
      "Curated FE: Mean reduction ratio of species  60.40446153846153 of reactions 66.39424177272105\n",
      "Curated FDE: Models with no reduction in number of reactions 46\n",
      "Curated FDE: Mean reduction ratio of species  63.01646258503398 of reactions 69.33463725501056\n",
      "Curated SMB: Models with no reduction in number of reactions 11\n",
      "Curated SMB: Mean reduction ratio of species  84.03307692307693 of reactions 95.49316962107659\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZUAAAEDCAYAAAD9ZJllAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nO3deXxU1cH/8c8xQEKQQMISkC0oi2gVhFhZJYBSfJAdlQd8ZJHiUkWQqi3FCm6IxYWlKiAYNQXsryw2KOBCEkAQCQVXLGgFigiIrAmEJZzfH3cyZJlMQnJnJpDv+/Wa12TOPffeM4cbvrnbucZai4iIiBsuCXUDRETk4qFQERER1yhURETENQoVERFxjUJFRERco1ARERHXKFRERMQ1FYpTyRgzEOgMtAJaAlWBv1lr7/QzT3tgAtAWqAxsB+YBM6y12YXMcyvwe+A6IAz4GnjFWvtmcb8QQM2aNW1cXJzfOpmZmVSpUuV8Fise6ruSU9+VnPqudIrTf5s2bTpgra1VmvUUK1RwwqElkAHsBq70V9kY0wdYBGQB7wAHgV7AS0AH4DYf8zwAzAB+AZKAU8BAINEYc4219vfFbCtxcXGkp6f7rZOamkpCQkJxFym5qO9KTn1Xcuq70ilO/xljdpZ2PcU9/DUWaAZEAfcV0agoYA6QDSRYa++21j6Cs5ezHhhojBmUb544YCpO+MRba39nrR0LXAt8D4wzxrQr7pcSEZHQKFaoWGtTrLXbbfHGdBkI1AIWWmu9uwvW2iycPR4oGEwjgHBgprV2R655DgHPej7eW5y2iohI6ATiRH1Xz/sKH9NWA8eB9saY8GLOszxfHRERKaMCESrNPe/b8k+w1p4BfsA5l3N5Mef5CcgE6htjIt1tqoiIuKm4J+rPRzXP+5FCpueUVz/Peap46h33VcEYMwoYBRAbG0tqaqrfRmZkZBRZR3xT35Wc+q7k1HelE6z+C0SohIS1djYwGyA+Pt4WdZWDriQpOfVdyanvSk59VzrB6r9AHP7K2duoVsj0nPLDJZinsD0ZEREpAwIRKv/2vDfLP8EYUwFoDJwB/lPMeeriHPraba31eehLRETKhkAc/loFDAF6AAvyTbsRiARWW2tP5pung2ee9fnmuSVXHdedPHmSgwcPcuzYMbKzfd7oL/lUq1aNrVu3hroZF6Ti9F1YWBhVq1YlJiaG8PBwv3VFyppAhMo/gCnAIGPMjJx7VYwxEcDTnjqv5pvnDeBR4AFjzBs596oYY6KB8Z46r7nd0JMnT7Jr1y6io6OJi4ujYsWKGGPcXs1F59ixY1StWjXUzbggFdV31lpOnz7N0aNH2bVrFw0bNlSwXCzmB+H/lsGhfzx8ccf+6gv09Xys43lvZ4xJ9Px8IGcYFWvtUWPMb3HCJdUYsxDnTvneOJcO/wNn6BYva+0PxphHgOlAujHmHc4N01IfeMFam38PptQOHjxIdHQ0NWvWdHvRIiVijKFSpUrebfLgwYPUrVs3xK0SKb7i7qm0AobmK7ucc/ea7MQZCBIAa+1SY0xn4E/AACAC+A54GJju6858a+0MY8wOz3Luwjnf8w0w4XwHlCyuY8eOUdTAkyKhEhUVxY4dOxQqckEpVqhYaycCE89nwdbaT4D/Oc95koHk85mnNLKzs6lYsWKwVidyXipWrKjzfHLBKffPU9E5FCmrtG3Khajch4qIiLhHoSIiIq5RqIiIiGsUKn4YU7Zf4oxnZIxh4sSJoW6KiKBQEZyr4ObMmUPnzp2JiYmhYsWK1K5dm2uvvZaRI0fyz3/+M9RNFJELxEUzSrGUTHZ2NrfeeisrVqygevXq9OzZk/r163Pq1Cm+/vpr5s+fz7fffkvv3r1D3VSffv3rX7N161bdwCpSRihUyrkFCxawYsUKWrZsSVpaGtWq5R0o+vjx42zYsCFErStaZGQkV155ZaibISIeOvxVzq1btw6AYcOGFQgUcP7T7tKli/dzYmIiUVFRJCYm8t5779G+fXuqVKlCdHQ0AwcOZPv27T7Xc/z4cSZPnkyrVq2oUqUKl156Ke3atWPBgvxjjp7zwQcf0KtXL2rXrk14eDgNGjSgT58+fPTRR946/s6pHDx4kD/+8Y+0aNGCypUrU61aNbp168YHH3xQoO6pU6eYPn06rVu3Jjo6msjISOLi4gqsT0T8055KOVejRg0Atm0r8CRnvxYvXszy5cvp168fCQkJbNmyhUWLFpGSksK6deto3ry5t+7hw4fp2rUrmzdvpnXr1owYMYKzZ8+ycuVKBg8ezNdff83TTz+dZ/lPPPEETz75JJdeeil9+/alQYMG7Nmzh3Xr1pGUlMRNN93kt307d+4kISGBHTt20KlTJ3r06EFmZibLli2jR48ezJo1i9/+9rfe+sOGDWPBggX86le/4q677qJy5crs2bOHtWvXsmLFiiLXJyIOhUo5179/f6ZMmcJrr73GsWPH6NevH23atKFRo0Z+50tOTiY5OZlbb73VWzZt2jTGjBnD/fffz8cff+wtHzNmDJs3b2bKlCk8+uij3vKsrCz69u3Ls88+y8CBA2nVqhXg7KE8+eSTNG7cmDVr1lCvXr086969e3eR32vo0KHs3LmTBQsWMGjQIG/54cOHSUhIYPTo0fTu3ZvY2FiOHDnCwoULadOmDRs2bCAsLCzPsn755Zci1yciDh3+Kueuu+46kpKSiI2NJSkpiQEDBhAXF0eNGjXo168fycm+h2Lr2rVrnkABeOCBB7jiiitYtWoVO3fuBJz/kJOSkoiPj88TKAARERFMmTIFay3z58/3ls+YMQOAF154oUCgANSvX9/vd/r8889JS0tjwIABeQIFoHr16kyaNImsrCwWLVoEOMOhWGsJDw/nkksK/krk7M2JSNG0pyLcfvvt9OvXj5SUFNauXcvmzZtZu3YtS5cuZenSpdx1110kJibmGYuqc+fOBZYTFhZGx44d+f7779m8eTONGjVi48aNZGdnF3re4/Tp0wB5Hlz16aefYoyhR48eJfo+69c7T0k4cuSIz3X+/PPPedYZFRVFr169SE5OplWrVgwYMIBOnTpxww03EBkZWaI2iJRXChUBnBFxu3fvTvfu3QHnUuNFixYxYsQI3nrrLfr160ffvn299WNjY30up04d53E7R44cAc4dOtq4cSMbN24sdP0ZGRnenw8fPkx0dDSVK1cu0XfJWeeHH37Ihx9+WKx1vvPOO0yZMoX58+fzxBNPAM6e1MCBA5k6dWqh31dE8tLhL/EpLCyM22+/nbFjxwKwalXepznv27fP53x79+4F8F5JlvM+duxYrLWFvlJSUrzLqF69OocOHeLEiRMlanvOOqdNm+Z3nW+88YZ3nsqVKzNx4kS2bdvGrl27SEpKomPHjiQlJTFw4MAStUOkPFKoiF85j77N/1y1tLS0AnWzs7NZu3Yt4JyrAefmxEsuuYQ1a9YUe51t27bFWsuKFStK1Oa2bdsCnNc6c2vQoAFDhgxh5cqVNGnShLVr1+pkvUgxKVTKuQULFvDhhx9y9uzZAtP27t3LnDlzALjxxhvzTFu1ahXLli3LUzZz5ky+//57unTp4r16rHbt2gwZMoT09HSeeuopnw+d+v777/nhhx+8nx988EEAxo0bx48//ligvq+y3OLj4+nUqROLFy9m3rx5Put8+eWX7N+/H3DOsXz55ZcF6mRmZpKRkUGFChWoVKmS33WKiEPnVMq5DRs2MG3aNOrUqUPHjh1p3LgxAD/88APvvfceJ06coE+fPgUOAfXq1Yt+/frRr18/mjRpwpYtW1i+fDkxMTG88soreerOnDmT7du38+c//5m3336bjh07Ehsby549e9i6dSsbN25kwYIF3nV3796dCRMm8PTTT9OiRQvvfSr79u1j7dq1tG3blsTERL/fa/78+XTt2pW7776b6dOnc8MNN1C9enV2797NF198wVdffcX69eupXbs2P/74I9dddx3XXHMN1157LQ0aNODo0aMsW7aMvXv3Mnr0aO8em4j4p1DxI98Rn4vSuHHjaNq0KR999BFffPEFK1euJCsrixo1apCQkMDgwYMZPHhwgacQ9u/fn1GjRvHMM8/w3nvvUbFiRfr378/kyZNp1qxZnrpRUVGkpaUxe/Zs5s+fz6JFi8jKyiI2NpamTZvy0ksvcfPNN+eZ56mnnqJdu3ZMnz6dZcuWkZmZSe3atYmPj+euu+4q8nvVr1+fTZs2MWPGDBYtWsTf/vY3srOzqVOnDldddRUPPvgg11xzDQBxcXFMmjSJ1NRUUlJSOHDgADExMTRv3pznnnuuwGXJIlI4k/9Y+cUgPj7epqen+62TmppKbGwsLVq0CFKrLg6JiYkMHz6cN954g2HDhoW6ORecY8eOnddez9atW7WNeqSmppKQkBDqZpTc/CA8r2Jw4f+fF6f/jDGbrLXxpWmCzqmIiIhrFCoiIuIahYqIiLhGJ+rlvAwbNowBAwboaigR8Ul7KiIi4hqFioiIuEahIiIirlGoiIiIaxQqIiLiGoWKiIi4RqEiIiKuUaiIiIhrFCoiIuIa3VHvTzBGFS0NPyOSyjkTJ05k0qRJpKSkXNij3IpcALSnIhhj8rzCwsKIiYkhISGBxMTEAo8SLmsSExMxxhT54C4RCTztqYjXE088AcDp06f57rvvWLJkCWlpaaSnpzNz5swQt67kHnjgAQYNGkTDhg1D3RSRi55CRbwmTpyY5/Mnn3zCjTfeyCuvvMK4ceO8j/u90NSsWZOaNWuGuhki5YIOf0mhOnTowJVXXom1lk2bNhWYvmHDBgYOHEidOnWoVKkSDRo04J577mHPnj0F6m7atImHHnqIli1bEhMTQ0REBE2bNmXcuHEcOnSo0Da88847dOvWzTtPXFwc//u//0vOkz0TEhIYPnw4AMOHD89zGG/Hjh2AE5bGGFJTUwss/+OPP6ZHjx7ExMQQHh5Os2bN+MMf/sCRI0cK1E1ISMAYw5kzZ3j22Wdp2rQp4eHhNGjQgMcee4xTp04VmGfNmjX06tWL+vXrEx4eTpMmTWjbti2TJk0q9DuLXMgCtqdijBkGvFFEtbPW2jBP/TjgBz9137HW6mHhIVKxYsU8n+fNm8eoUaMIDw+nd+/eNGjQgO3bt/P666+TnJzMp59+mudw05w5c1iyZAmdO3fmpptu4uzZs2zatIkXX3yR5cuXs2HDhjzD6VtrGT58OG+++SY1a9akf//+1KpVi927d5OSkkLz5s2Jj49n2LBhVK9enXfffZc+ffrQqlUr7zKqV6/u9zvNmjWL++67jypVqnDbbbdRu3ZtUlNTmTJlCsnJyXzyySc+lzF48GDWrFnDLbfcQlRUFO+//z7PP/88+/fv5403zm3yK1asoGfPnkRFRdG7d2/q1avHvn37+O6773jllVe8hxtFLiaBPPy1BSjsz7FOQFdguY9pnwNLfZR/5VK7pJhWr17Nt99+S6VKlfj1r3/tLd++fTv33nsvcXFxpKWlUa9ePe+0jz/+mO7du/PQQw+xZMkSb/kf//hH/vrXvxIWFpZnHXPnzmXkyJG88sorPPbYY97yOXPm8Oabb3L99dfz4YcfUq1aNe+07Oxs9u/fDzjPdwF499136du3r/dzUXbu3Mno0aO59NJL+eyzz7jyyiu90+6//35effVVHn30UWbPnl1g3u+//56vv/6amJgYAJ555hlatmzJW2+9xeTJk6lTp473O5w9e5bU1FRatmwJnHtG/YEDB4rVTpELTcBCxVq7BSdYCjDGrPf8WPA3FrZYaycGql1SuJxzKrlP1FtrmTp1KnXr1vXWmzt3LqdPn2batGl5AgWgW7du9O7dm+TkZO9/oACNGjXyuc4RI0bw8MMPs3LlyjyhMmPGDMDZm8gdKABhYWF52lMSSUlJnDp1inHjxuUJFHBCIikpibfffpsZM2YQHh6eZ/qUKVO8gQJQpUoVhgwZwpNPPkl6ejq33nprnvqVK1cusH6d45GLVdBP1BtjrgHaAj8C7wV7/VK4/Mf5jTHMnTvXe84ix2effQZAWloaGzduLLCc/fv3k52dzbZt22jTpg3gBNWsWbNYuHAh33zzDUeOHOHs2bPeeX788Ufvz5mZmXz11VfExsZy3XXXufb9cvvXv/4FQNeuXQtMi46O5rrrrvPuqeXsZeSIj48vME+DBg0A8pwfGjJkCIsXL+aGG27gjjvuoEuXLrRs2bJAiIlcTEJx9dcoz/tca222j+mXGWPuAWoAvwDrrbVfBK115VjO/SiZmZmsX7+eu+++m3vvvZdGjRrl+c/34MGDAPzlL3/xu7yMjAzvz3fccQdLlizh8ssvp0+fPtSpU8e7B/Dyyy9z8uRJb93Dhw8DFNgLclPOifjC9nhyynPakpuv8ywVKji/StnZ5zbp/v37s2zZMl544QXmzZvHrFmzAGjTpg2TJ0/m5ptvLt2XECmDghoqxpjKwJ1ANvB6IdVu9rxyz5cKDLXW7gpoAwVwDufcdNNNJCcn07p1a4YOHcq///1vIiMjAbyHo44cOUJUVFSRy0tPT2fJkiXcdNNNLF++3PsfMMDZs2d5/vnn89TP+U87996L23K+w969e7n66qsLTP/pp5/y1Cupnj170rNnTzIzM9mwYQOLFy9m7ty53HrrrWzevJmrrrqqVMsXKWuCvadyO1AdeM9a+998044DT+GcpP+Pp+xaYCLQBfjYGNPKWpvpa8HGmFF49oJiY2N9Xj6aW0ZGBtWqVePYsWOF1qla6JSywV/b3Vhe48aNGTZsGHPnzuW5557jkUceAZy/tDdv3szKlSvp0aNHkcv98ssvAejevTsnTpzIM+2zzz7jxIkTWGvzrP+qq67im2++Ye3atQUOP+WXcylvZmamzz7J2Qs6fvy4d/pVV13F4sWLWblyZZ6LEMDZO9myZQsRERHUr1/fO0/OXoivdWRlZXnfC/t3uf7662ndujXVq1fnmWeeYenSpd7DZoXJysoqclsuLzIyMi7svoiYGvh1+OmfYPVfsEMl59DXrPwTrLX7gT/nK15tjOkOrAVuAEYC03wt2Fo7G8+J//j4eFvUGE+pqalERETkuYz1QuN2230tb9KkSSQlJTFjxgzGjh1LdHQ09957L2+++SZ/+tOfaNmyJc2aNcszz6lTp9iwYQOdOnUCoEWLFgB8+umn3mAC59zLo48+Cjjnb3Kvf8yYMYwaNYqHH364wNVfZ8+eZd++fd5DVPXr1/cuz9d3yDnMFhkZ6Z1+9913M2XKFGbPns2oUaNo0qSJt/748eM5evQoI0eOzHNCPefKNV/riIiI8L7nTF+9ejXt27fPs2d27Ngx7yG16OjoIv8NIyIiAnZe6UKTmpp6YY/dNr9L4NeRUPiQSsHqv6CFijHmaqA9sBt4v7jzWWvPGGNexwmVGykkVCQw6tWrx7333su0adN4/vnnmTx5Ms2aNWPevHmMGDGCq6++mh49etCsWTNOnz7Nrl27WLNmDbVq1eLbb78FnL/QO3TowOLFi2nfvj0dO3Zk3759LF++nObNm3PZZZcVWO/IkSNZs2YNb7/9Nk2bNqVPnz7UqlWLPXv2sGrVKkaMGOG9Wq1du3ZERkby8ssv88svv3gv6X3wwQcLPXwVFxfHyy+/zO9+9ztat27N7bffTq1atUhLS2P9+vVceeWVTJkypVR9N3r0aH788Uc6dOhAXFwclSpV4rPPPiMtLY1GjRoxaJBuu5KLTzD3VIo6Qe/Pz573Ki62p2gaBRhw7jGZM2cO06dPZ8yYMURGRnLnnXfSsmVLXnjhBVJSUvjggw+oUqUKl112GQMHDuSOO+7wzh8WFsY///lPJkyYwPvvv8/06dOpV68eI0eOZMKECT7PKxhjeOutt/jNb37D7Nmz+fvf/87JkyepW7cunTp1onfv3t660dHRLFq0iEmTJpGYmEhmpnOE9M477/R7TuT++++nSZMmTJ06lUWLFnH8+HEaNGjAI488wvjx44u8ebIo48ePZ8mSJaSnp/PRRx9xySWXUL9+fcaPH8+YMWOIjo4u1fJFyiITjBFojTERwB4gCmjs43xKUfNPBv4AvGqtvb+o+vHx8TZnGI/CpKamEhsb6z00I8WX+/4TOT/n23dbt27VNupx4R/+CsKjNPz8IVyc/jPGbLLWFrxm/jwEa+yv24BoYHlhgWKMaW2MKdAeY0w3YKznY1LgmigiIqUVrMNfOYe+fN1Bn+NFoKkxZh3OeRdwrv7KuUHicWvtugC1T0REXBDwUDHGtAA6UvQJ+reBfsD1wC1ARWAf8HdgprV2TYCbKiIipRTwULHWbgWKPJhorZ0LzA10e0REJHD0PBURKfeMCfyrvFCoiIiIa8p9qATjkmqRktC2KReich0qYWFhnD59OtTNEPHp9OnTBR5qJlLWletQqVq1KkePHg11M0R8Onr0qG4ylQtOuQ6VmJgYDh06xIEDBzh16pQON0jIWWs5deoUBw4c4NChQ3meMClyIQjFQ7rKjPDwcBo2bMjBgwfZsWNHngcsSeGysrK8o/LK+SlO34WFhVG1alUaNmxY4FHGImVduQ4VcIKlbt26pX7meXmSmpqq4dhLSH0nF7tyffhLRETcpVARERHXKFRERMQ1ChUREXGNQkVERFyjUBEREdcoVERExDUKFRERcY1CRUREXKNQERER1yhURETENQoVERFxjUJFRERco1ARERHXKFRERMQ1ChUREXGNQkVERFyjUBEREdcoVERExDUKFRERcY1CRUREXKNQERER1yhURETENQoVERFxjUJFRERco1ARERHXKFRERMQ1ChUREXGNQkVERFyjUBEREddUCOTCjTE7gEaFTN5nra3jY572wASgLVAZ2A7MA2ZYa7MD1FQRkZBYvgX+5y/nPjeqCTumFay3ZQe8uBzStsLeI1AlHOrHQLum8MztULNq0JrsV0BDxeMI8LKP8oz8BcaYPsAiIAt4BzgI9AJeAjoAtwWumSIiwfXLMRgxp+h6Mz+Ah96Cs/Zc2akzcCgTvvwvPNi9fIXKYWvtxKIqGWOigDlANpBgrU33lD8OrAIGGmMGWWsXBrKxIiLBcs9c2HsYIipC1mnfdT78Eka/BdZCpQowqit0uQqqRsDug/DJNmevpawIRqgU10CgFvBWTqAAWGuzjDETgI+B+wCFiohc8N5aA4s2QrVIePgWeGKR73rj/+4ECsCsETCsc97pwzsXnCeUghEq4caYO4GGQCbwBbDax/mRrp73FT6WsRo4DrQ3xoRba08GrLUiIgG26wA8+Kbz88yhcKaQs8W7f4H0/zg/R1SE/Ufhmsfgu31QvQr0uBaeGgj1awSn3cURjKu/6gBvA8/gnFtZBWw3xuTP1+ae9235F2CtPQP8gBOClweuqSIigXX2LAx9DY6egNtvgDs7Fl73813nfs46DY8thK92Oz/vPQyJqyH+cdjxc+DbXVyB3lN5A1gDfA0cwwmEB4BRwHJjTDtr7eeeutU870cKWVZOeXVfE40xozzLJTY2ltTUVL8Ny8jIKLKO+Ka+Kzn1XckFsu+mTg3IYvNIjXBW8s67qaRuXUbNmCiG3Pd7UiMi+bbiRpxrkyDLRJMa8ScA1p3+FzDfu4yaMVHcN7QXAK++mcyBg0fZdwRG/L9W/PnhO8FP/wRt27PWBv0FTAUssCRX2TZPWZNC5vnEM71dUctv06aNLUpKSkqRdcQ39V3Jqe9KLpB955y1COzL/g27ewY2vCLWGOzKx7D2b87rjVFYz/9vtlHNc+X/eOhcOWBfHX5u2qvDz5VXjfCUl7L/gHRbyv/fQ3Wi/jVgHHBjrrKcPZFqBavnKT8cqEaJiATSz0fhpOcqr99M8V1n5wEwQ6BPG5jQN++0xrV9/5xx0jmsVhbuZg9VG3KOAFbJVfZvz3uz/JWNMRWAxsAZ4D+BbZqISNlwbUOoHnnuc+5zJ7l/rh8Dl5SFRCF0lxS39bznDohVwBCgB7AgX/0bgUicq8Z05ZeIXJDqxcBLdxYs/+x7WLDe+Tm6Cvy5H1wR69yXck83mJLsTHt66bmQeXrpufkHtw9su89HwELFGNMC2GWtzcxXHgfM9HxMyjXpH8AUYJAxZoY9d/NjBPC0p86rgWqviEig1YqCMbcULE9MOxcqUZXz1nmiP6z5FtZtd252HDQz77w3XAGP5ztMFkqB3FO5AxhnjFkN7MS5+usKoCcQAbyPc8IeAGvtUWPMb3HCJdUYsxBnmJbeOJcb/4OcyyNERMqJypXg4/EwfSXMXwfb9jqn/pvXhUHtYOwtEF4x1K08J5ChkoITBtfhjNtVBeck+1qc+1be9lxt4GWtXeq5f+VPwACc8PkOeBiYnr++iMjFYFjngnfK5xZRCR7t5bzKuoCFirU2DUgrwXyfAP/jfotERCTQysj1AiIicjFQqIiIiGsUKiIi4hqFioiIuEahIiIirlGoiIiIaxQqIiLiGoWKiIi4RqEiIiKuUaiIiIhrFCoiIuIahYqIiLhGoSIiIq5RqIiIiGsUKiIi4hqFioiIuEahIiIirlGoiIiIaxQqIiLiGoWKiIi4RqEiIiKuUaiIiIhrFCoiIuKaCqFuQLk03wRnPYNtcNYjIuKhPRUREXGNQkVERFyjUBEREdcoVERExDUKFRERcY1CRUREXKNQERER1yhURETENQoVERFxjUJFRERco1ARERHXKFRERMQ1ChUREXGNQkVERFwTsFAxxtQwxow0xiwxxnxnjDlhjDlijFlrjLnbGHNJvvpxxhjr57UwUG0VERF3BPJ5KrcBrwI/ASnALiAW6A+8DtxijLnNWpv/oR+fA0t9LO+rALZVRERcEMhQ2Qb0Bt6z1p7NKTTGjAc+AwbgBMyifPNtsdZODGC7REQkQAJ2+Mtau8pam5w7UDzle4HXPB8TArV+EREJvlA9Tvi05/2Mj2mXGWPuAWoAvwDrrbVfBK1lIiJSYkEPFWNMBeAuz8cVPqrc7HnlnicVGGqt3RXY1omISGmYgufJA7xCY6YC44D3rbU9c5XXBh7AOUn/H0/xtcBEoAvwHdDKWptZyHJHAaMAYmNj2yxc6P9isYyMDC699NIC5Zs2ncRri84AAApBSURBVN/3KYk2jYOwEoCYNgFZbGF9J0VT35VcIPvuovm99/M7X5z+69KlyyZrbXxpmhDUUDHGjAamAd8CHay1B4sxTwVgLXADMMZaO62oeeLj4216errfOqmpqSQkJPhYX1FLLz37tyCsBGBwYP5tC+s7KZr6ruQC2XcXze+9n9/54vSfMabUoRK0mx+NMQ/gBMo3QJfiBAqAtfYMziXIADcGqHki5ZoxwXnJxS8ooWKMGQPMwLnXpIvnCrDz8bPnvYqrDRMREVcFPFSMMY8BLwFbcAJlfwkW09bz/h+/tUREJKQCGirGmMeB54BNQDdr7QE/dVvnH7rFU94NGOv5mBSQhoqIiCsCdkmxMWYo8CSQDawBRpuCB1V3WGsTPT+/CDQ1xqwDdnvKrgW6en5+3Fq7LlDtFRGR0gvkfSqNPe9hwJhC6qQBiZ6f3wb6AdcDtwAVgX3A34GZ1to1AWupiIi4ImCh4hm/a+J51J8LzA1Ue0REJPD0PBUREXGNQkVERFyjUBEREdcoVERExDUKFRERcY1CRUREXKNQERER1yhURETENQoVERFxjUJFRERco1ARERHXKFRERMQ1ChUREXGNQkVERFyjUBHxMCbwL5GLnUJFRERco1ARr+L+tb1pk/5aFxHfFCoiIuIahYqIiLhGoSIiIq5RqIiIiGsUKiIi4hqFioiIuEahIiIirlGoiIiIaxQqIiLiGoWKiIi4pkKoGyAi5cj8UozTEzEV5ncput5gW/J1SKlpT0VERFyjUBEREdcoVERExDUKFRERcY1CRUREXKOrvyT4SnMFUHHpCiCRkNCeioiIuEahIiIirlGoiIiIaxQqIiLimjIXKsaY+saYecaYPcaYk8aYHcaYl40x0aFum4iI+Femrv4yxlwBrANqA+8C3wK/Bh4CehhjOlhrfwlhE0VExI+ytqfyCk6gjLbW9rXW/sFa2xV4CWgOPBPS1omIiF9lJlQ8eyndgR3AX/NNfgLIBP7PGFMlyE0TEZFiKkuHv3LGtP7AWns29wRr7TFjzCc4odMW+DjYjRNxxcFNxRu+vTR046eEUJnZU8E5vAWwrZDp2z3vzYLQFhERKQFjbdn4q8YYMxv4LfBba+3rPqY/A4wHxltrJ/uYPgoY5fnYHPh3EausCRwoVaPLL/VdyanvSk59VzrF6b9G1tpapVlJWTr8VSrW2tnA7OLWN8akW2vjA9iki5b6ruTUdyWnviudYPVfWTr8dcTzXq2Q6Tnlh4PQFhERKYGyFCo5h6sKO2fS1PNe2DkXEREJsbIUKime9+7GmDztMsZUBToAx4FPXVpfsQ+VSQHqu5JT35Wc+q50gtJ/ZeZEPYAxZiXOZcOjrbUzcpW/CIwFZllr7w1V+0RExL+yFir5h2nZCtyAcw/LNqC9hmkRESm7ylSoABhjGgBPAj2AGsBPwBJgkrX2UCjbJiIi/pWlcyoAWGv/a60dbq2ta62tZK1tZK0d40agaATkwhljahhjRhpjlhhjvjPGnDDGHDHGrDXG3O3jPFecMcb6eS0M1XcJBc+2VFhf7C1knvbGmPeNMQc9/f2FMWaMMSYs2O0PFWPMsCK2I2uMyc5Vv1xud8aYgcaYGcaYNcaYo57vmlTEPOe9fRljbjXGpHp+9zOMMRuMMUPPp60XzX0qRdEIyEW6DXgVZ88wBdgFxAL9gdeBW4wxt9mCu7afA0t9LO+rALa1rDoCvOyjPCN/gTGmD7AIyALeAQ4CvXAGT+2A8+9RHmwBJhUyrRPQFVjuY1p52+4mAC1xtqXdwJX+Kpdk+zLGPADMAH4BkoBTwEAg0RhzjbX298VqqbW2XLyAlYAFHsxX/qKn/LVQtzHE/dPVs9Fdkq+8Dk7AWGBArvI4T1liqNteFl44A6HuKGbdKGA/cBKIz1UegfOHjwUGhfo7hfoFrPf0Re9cZeVyu8M5r9wUMECCpw+SCql73tuXp1+zPIESl6s8GvjOM0+74rS1zB3+CgSNgFw0a+0qa22yLTiY517gNc/HhKA37OI0EKgFLLTWpucUWmuzcP4iBbgvFA0rK4wx1+AMHvsj8F6ImxNy1toUa+126/mfvggl2b5GAOHATGvtjlzzHAKe9Xws1pW35eXwl0ZALp3TnvczPqZdZoy5B+eiil+A9dbaL4LWsrIl3BhzJ9AQ5w+VL4DV1trsfPW6et5X+FjGapz7sdobY8KttScD1tqyLWccv7k++g+03flTku3L3zzL89Xxq7yESnFGQO6Ocze/QiUXY0wF4C7PR18b3M2eV+55UoGh1tpdgW1dmVMHeDtf2Q/GmOHW2rRcZYVuj9baM8aYH4CrgctxLqsvV4wxlYE7gWyc83m+aLsrXEm2L3/z/GSMyQTqG2MirbXH/a28XBz+4ty4YUcKmZ5TXj0IbbnQPAf8CnjfWrsyV/lx4CmgDc5x12igM85J/gTg43J2OPENoBtOsFQBrgFm4RyrXm6MaZmrrrZH/27H+e4rrLX/zTdN213RSrJ9FXeewsZm9CovoSIlYIwZDYzDuVLu/3JPs9but9b+2Vr7L2vtYc9rNc4e3wagCTAy6I0OEWvtJM95qX3W2uPW2q+sM/rDi0BlYGJoW3hByTn0NSv/BG13ZV95CRWNgHyePJcXTgO+AbpYaw8WZz5r7RnOHbK4MUDNu5DkXOSQuy+0PRbCGHM10B7nstn3izuftrs8SrJ9FXeewvZkvMpLqGgE5PNgjBmDc736VziB4vPmPT9+9ryX98MQ4LsvCt0ePeewGuNcFPGfwDatTCrqBL0/2u4cJdm+/M1TF6dPdxd1PgXKT6gEewTkC5Yx5jGcG6S24ATK/hIspq3nvTz+p5ifr75Y5Xnv4aP+jUAksK68XflljInAOcyaDcwtwSK03TlKsn35m+eWfHX8C/VNPcF6oZsfi9NHj3v6Ih2IKaJua/LdKOkp74ZzE5XFGQA05N8rCP3WAqjiozwO58pCi/MY7JzyKJy/qnXzY97++j/Pd0/2U6fcb3cU7+bH89q+cPZeXLn5scwNKBkoGgHZP8/4Pok4fyXOwPex0x3W2kRP/VScw4brcI5/A1zLuWvZH7fWPh24FpcdxpiJOBc0rAZ2AseAK4CeOL/I7wP9rLWncs3TF/gHzi/yQpxhNHrjXNr5D+B2W15+OT2MMWuAjjh30CcXUieVcrjdebaXvp6PdYDf4OyRrfGUHbC5hlEpyfZljHkQmI4TLO9wbpiW+sALVsO0+EzwBjiXfv7k6bCdOGM1RYe6baF+4VydZIt4peaqfzewDGeUggycv4p2eTbGTqH+PkHuu87AApyr5A7j3Cz6M/Ahzj0+ppD5OuAEziHgBPAlznODwkL9nULQhy0829h//X3/8rrdFeP3c4cb2xfOUE1pOH8YZQIbce79KXZby82eioiIBF55OVEvIiJBoFARERHXKFRERMQ1ChUREXGNQkVERFyjUBEREdcoVERExDUKFRERcY1CRUREXKNQERER1/x/SoSZy9zjIWsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cur='Curated '\n",
    "def create_all_histograms_no_SMB(MA_BE_red,arb_poly_BE_red,MA_FE_red,arb_poly_FE_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur):\n",
    "    create_histogram_ratios(cur+'BE',[MA_BE_red,arb_poly_BE_red])\n",
    "    create_histogram_ratios(cur+'BDE',[arb_nonpoly_BDE_red])\n",
    "    create_histogram_ratios(cur+'FE',[MA_FE_red,arb_poly_FE_red])\n",
    "    #create_histogram_ratios(cur+'SMB',[MA_SMB_red])\n",
    "    create_histogram_ratios(cur+'FDE',[arb_nonpoly_FDE_red])\n",
    "    \n",
    "def create_all_histograms(MA_BE_red,arb_poly_BE_red,MA_FE_red,arb_poly_FE_red,MA_SMB_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur):\n",
    "    create_all_histograms_no_SMB(MA_BE_red,arb_poly_BE_red,MA_FE_red,arb_poly_FE_red,arb_nonpoly_BDE_red,arb_nonpoly_FDE_red,cur)\n",
    "    create_histogram_ratios(cur+'SMB',[MA_SMB_red])\n",
    "    \n",
    "\n",
    "cur='Curated '\n",
    "create_all_histograms(cMA_BE_red,carb_poly_BE_red,cMA_FE_red,carb_poly_FE_red,cMA_SMB_red,carb_nonpoly_BDE_red,carb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total reduced Curated models: 241\n",
      "Largest orginal Curated model\n",
      " Species       240.0\n",
      "Reactions    7924.0\n",
      "dtype: float64\n",
      "Smallest orginal Curated model\n",
      " Species      2.0\n",
      "Reactions    2.0\n",
      "dtype: float64\n",
      "Max values of columns are at row index position :\n",
      "Species      BIOMD0000000579\n",
      "Reactions    BIOMD0000000595\n",
      "dtype: object\n",
      "Total number of species in original models 6906.0\n",
      "Total number of reactions in original models 20747.0\n",
      "Total number of species in reduced models 4961.0\n",
      "Total number of reactions in reduced models 17883.0\n",
      "Largest reduced Curated model\n",
      " Species       213.0\n",
      "Reactions    7924.0\n",
      "dtype: float64\n",
      "Smallest reduced Curated model\n",
      " Species      1.0\n",
      "Reactions    0.0\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def keep_reduced_model(df,red):\n",
    "    df_shrink = df[['ReducedSpecies','ReducedReactions']]\n",
    "    df_shrink.columns=['ReducedSpecies'+red,'ReducedReactions'+red]\n",
    "    return df_shrink\n",
    "\n",
    "def all_models_size(MA_FE_red,arb_poly_FE_red,arb_nonpoly_FDE_red,MA_BE_red,arb_poly_BE_red,arb_nonpoly_BDE_red):\n",
    "    sr = ['Species', 'Reactions']\n",
    "    df_f = pd.concat([MA_FE_red[sr],arb_poly_FE_red[sr],arb_nonpoly_FDE_red[sr]],axis=0);\n",
    "    df_b = pd.concat([MA_BE_red[sr],arb_poly_BE_red[sr],arb_nonpoly_BDE_red[sr]],axis=0);\n",
    "    df_all= pd.merge(df_f, df_b,  how='outer', on='ModelName') \n",
    "    \n",
    "    df_all_clean=df_all[['Species_x','Reactions_x']]\n",
    "    df_all_clean.columns=['Species','Reactions']\n",
    "    \n",
    "    for r in range(df_all_clean.shape[0]):\n",
    "        if pd.isna(df_all_clean.iloc[r].Species) :\n",
    "            df_all_clean.iloc[r].Species = df_all.iloc[r].Species_y\n",
    "            df_all_clean.iloc[r].Reactions = df_all.iloc[r].Reactions_y\n",
    "    \n",
    "    return df_all_clean \n",
    "\n",
    "def mark(ax1,x,y,color):\n",
    "    ax1.scatter(x, y, color=color,s=8)\n",
    "    \n",
    "def mark_marker(ax1,maxValueIndexObj,df):\n",
    "    x_max_sp = df.loc[maxValueIndexObj.Species].Species\n",
    "    y_max_sp = df.loc[maxValueIndexObj.Species].Reactions\n",
    "    mark(ax1,x_max_sp,y_max_sp,'white')\n",
    "    \n",
    "    #x_max_r = df.loc[maxValueIndexObj.Reactions].Species\n",
    "    #y_max_r = df.loc[maxValueIndexObj.Reactions].Reactions\n",
    "    #mark(ax1,x_max_r,y_max_r,'yellow')    \n",
    "    \n",
    "\n",
    "def make_scatter_plot(MA_FE_red,arb_poly_FE_red,arb_nonpoly_FDE_red,MA_BE_red,arb_poly_BE_red,arb_nonpoly_BDE_red,cur):\n",
    "    df_all_sizes = all_models_size(MA_FE_red,arb_poly_FE_red,arb_nonpoly_FDE_red,MA_BE_red,arb_poly_BE_red,arb_nonpoly_BDE_red)\n",
    "    print('Total reduced', cur,'models:',df_all_sizes.shape[0])#total reduced\n",
    "    print('Largest orginal',cur, 'model\\n',df_all_sizes.max())\n",
    "    print('Smallest orginal',cur, 'model\\n',df_all_sizes.min())#smallest model\n",
    "    df_all_sizes = df_all_sizes.sort_values(by=['Species'])\n",
    "    df_all_sizes.to_csv('csv/all_reduced_models/original_size_'+cur+'_models.csv')\n",
    "    df_all_sizes = df_all_sizes.sort_index()\n",
    "    df_all_sizes[df_all_sizes.Species==df_all_sizes.Reactions+1].to_csv('csv/all_reduced_models/original_size_'+cur+'_modelsDiagonal.csv')\n",
    "    ax1 = df_all_sizes.plot.scatter(\n",
    "                               y='Reactions',\n",
    "                               x='Species',\n",
    "                               c='Red', label ='Original models' #,title=cur+' models'\n",
    "        )\n",
    "\n",
    "    maxValueIndexObj = df_all_sizes.idxmax()\n",
    "    print(\"Max values of columns are at row index position :\")\n",
    "    print(maxValueIndexObj)\n",
    "    \n",
    "    total=df_all_sizes.sum()\n",
    "    print('Total number of species in original models',total.Species)\n",
    "    print('Total number of reactions in original models',total.Reactions)\n",
    "    \n",
    "    #Mark models with largest species and reactions\n",
    "    #mark_marker(ax1,maxValueIndexObj,df_all_sizes)\n",
    "    \n",
    "#     x_max_sp = df_all_sizes.loc[maxValueIndexObj.Species].Species\n",
    "#     y_max_sp = df_all_sizes.loc[maxValueIndexObj.Species].Reactions\n",
    "#     mark_marker(ax1,x_max_sp,y_max_sp,'black','red')\n",
    "#     x_max_r = df_all_sizes.loc[maxValueIndexObj.Reactions].Species\n",
    "#     y_max_r = df_all_sizes.loc[maxValueIndexObj.Reactions].Reactions\n",
    "#     mark_marker(ax1,x_max_r,y_max_r,'white','red')\n",
    "    \n",
    "    \n",
    "    red='forward'\n",
    "    MA_FE_red_shrink = keep_reduced_model(MA_FE_red,red)\n",
    "    arb_poly_FE_red_shrink = keep_reduced_model(arb_poly_FE_red,red)\n",
    "    arb_nonpoly_FDE_red_shrink = keep_reduced_model(arb_nonpoly_FDE_red,red)\n",
    "    df_fw =  pd.concat([MA_FE_red_shrink,arb_poly_FE_red_shrink,arb_nonpoly_FDE_red_shrink], axis=0)\n",
    "\n",
    "    red='backward'\n",
    "    MA_BE_red_shrink = keep_reduced_model(MA_BE_red,red)\n",
    "    arb_poly_BE_red_shrink = keep_reduced_model(arb_poly_BE_red,red)\n",
    "    arb_nonpoly_BDE_red_shrink = keep_reduced_model(arb_nonpoly_BDE_red,red)\n",
    "    df_bw =  pd.concat([MA_BE_red_shrink,arb_poly_BE_red_shrink,arb_nonpoly_BDE_red_shrink], axis=0)\n",
    "\n",
    "    df_fbw= pd.merge(df_fw, df_bw,  how='outer', on='ModelName') \n",
    "\n",
    "\n",
    "    df_best = df_fbw[['ReducedSpeciesforward','ReducedReactionsforward']]\n",
    "    df_best.columns=['Species','Reactions']\n",
    "\n",
    "    for r in range(df_best.shape[0]):\n",
    "        if pd.isna(df_best.iloc[r].Species) or (df_fbw.iloc[r].ReducedSpeciesbackward < df_best.iloc[r].Species):\n",
    "            df_best.iloc[r].Species=df_fbw.iloc[r].ReducedSpeciesbackward\n",
    "            df_best.iloc[r].Reactions=df_fbw.iloc[r].ReducedReactionsbackward\n",
    "   \n",
    "    df_best=df_best.sort_values(by=['Species'])\n",
    "    df_best.to_csv('csv/all_reduced_models/best_reductions_'+cur+'.csv')\n",
    "    \n",
    "    #The trival reductions...\n",
    "    #print(df_fw[df_fw.ReducedSpeciesforward==1].shape[0])\n",
    "    #print(df_bw[df_bw.ReducedSpeciesbackward==1].shape[0])\n",
    "    \n",
    "    total=df_best.sum()\n",
    "    print('Total number of species in reduced models',total.Species)\n",
    "    print('Total number of reactions in reduced models',total.Reactions)\n",
    "    \n",
    "    df_best.plot.scatter(y='Reactions',\n",
    "                         x='Species',\n",
    "                         c='DarkBlue', label ='Reduced models',\n",
    "                         ax=ax1,\n",
    "                         fontsize=13 #,title=cur+' branch'\n",
    "                        )\n",
    "    \n",
    "    #Mark reduction of model with largest species and reactions    \n",
    "    #mark_marker(ax1,maxValueIndexObj,df_best)\n",
    "    \n",
    "#     x_max_sp = df_best.loc[maxValueIndexObj.Species].Species\n",
    "#     y_max_sp = df_best.loc[maxValueIndexObj.Species].Reactions\n",
    "#     mark_marker(ax1,x_max_sp,y_max_sp,'black','blue')\n",
    "    \n",
    "#     x_max_r = df_best.loc[maxValueIndexObj.Reactions].Species\n",
    "#     y_max_r = df_best.loc[maxValueIndexObj.Reactions].Reactions\n",
    "#     mark_marker(ax1,x_max_r,y_max_r,'white','blue')    \n",
    "\n",
    "    \n",
    "    \n",
    "\n",
    "    \n",
    "    \n",
    "    print('Largest reduced',cur,'model\\n',df_best.max())\n",
    "    print('Smallest reduced',cur,'model\\n',df_best.min())\n",
    "    ax1.set_yscale('log')\n",
    "    ax1.set_xscale('log')\n",
    "    \n",
    "    ax1.axes.legend(fontsize=13)\n",
    "    ax1.axes.title.set_size(15)\n",
    "    ax1.axes.legend(fontsize=13)\n",
    "    ax1.set_ylabel(\"Reactions\",fontsize=14)\n",
    "    ax1.set_xlabel(\"Species\",fontsize=14)\n",
    "\n",
    "    #MA_BE_red_ratios.plot.hist(bins=5, alpha=0.5)     \n",
    "    fig = ax1.get_figure()\n",
    "    fig.savefig('figures/Scatter_'+(cur.replace(' ','_'))+'.pdf',bbox_inches='tight')\n",
    "\n",
    "cur='Curated'\n",
    "make_scatter_plot(cMA_FE_red,carb_poly_FE_red,carb_nonpoly_FDE_red,cMA_BE_red,carb_poly_BE_red,carb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df_best[df_best.Species==1].shape[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true,
    "toc-nb-collapsed": true
   },
   "source": [
    "# Curated curried models"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# prefix = '../TCS_CMSB_CURATED/BioModels_Database-r31_pub-sbml_files/curated_erode/curated_erode_'\n",
    "# suffix=\"Curried\"\n",
    "# add_tot_arb_nonpoly=21\n",
    "# curr_curated_csv = load_all_csv_files(prefix,suffix,add_tot_arb_nonpoly)\n",
    "# (curr_cMA_BE,curr_cMA_FE,IGNORE_cMA_SMB,\n",
    "#  curr_carb_poly_BE,curr_carb_poly_FE,\n",
    "#  curr_carb_nonpoly_BDE,curr_carb_nonpoly_FDE,\n",
    "#  curr_ctot_MA,curr_ctot_arb_poly,curr_ctot_arb_nonpoly,\n",
    "#  curr_cBDE_completed,curr_cFDE_completed,\n",
    "#  curr_cBDEandFDE_failed,curr_cFDE_failed) = curr_curated_csv"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (curr_cMA_BE_red,curr_cMA_BE_no_red,curr_cMA_BE_failed) = split_model_wrt_reduction(curr_cMA_BE)\n",
    "# (curr_cMA_FE_red,curr_cMA_FE_no_red,curr_cMA_FE_failed) = split_model_wrt_reduction(curr_cMA_FE)\n",
    "\n",
    "# (curr_carb_poly_BE_red,curr_carb_poly_BE_no_red,curr_carb_poly_BE_failed) = split_model_wrt_reduction(curr_carb_poly_BE)\n",
    "# (curr_carb_poly_FE_red,curr_carb_poly_FE_no_red,curr_carb_poly_FE_failed) = split_model_wrt_reduction(curr_carb_poly_FE)\n",
    "\n",
    "# (curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_BDE_no_red,curr_carb_nonpoly_BDE_failed) = split_model_wrt_reduction(curr_carb_nonpoly_BDE)\n",
    "# (curr_carb_nonpoly_FDE_red,curr_carb_nonpoly_FDE_no_red,curr_carb_nonpoly_FDE_failed) = split_model_wrt_reduction(curr_carb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generate_CSV_trivial_reductions(curr_cMA_FE,cMA_SMB,curr_carb_poly_FE,curr_carb_nonpoly_FDE,curr_cMA_BE_red,\n",
    "#                                 curr_cMA_FE_red,None,curr_carb_poly_BE_red,curr_carb_poly_FE_red,\n",
    "#                                 curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_FDE_red,'curated',True,\"_curried\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_pie_MA_curried(MA_BE_red,MA_FE_red,tot_MA,cur):\n",
    "    BE_red_shrink=keep_and_rename_column(MA_BE_red,'BE')\n",
    "    FE_red_shrink=keep_and_rename_column(MA_FE_red,'FE')\n",
    "\n",
    "    red = pd.merge(BE_red_shrink, FE_red_shrink,  how='outer', on='ModelName') \n",
    "\n",
    "    red_b = pd.notnull(red)\n",
    "\n",
    "    pie_dict = {}\n",
    "\n",
    "    pie_dict['BE']       =( red_b.BE & ~red_b.FE).sum()\n",
    "    pie_dict['FE']       =(~red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    pie_dict['BE/FE']    =( red_b.BE &  red_b.FE).sum()\n",
    "\n",
    "    pie_dict['BE/FE']=( red_b.BE & red_b.FE).sum()\n",
    "\n",
    "    print(\"%d %s MA models could be reduced by at least one technique\" % (red_b.shape[0],cur))\n",
    "    for key in pie_dict:\n",
    "        print(\"  %d by %s\" % (pie_dict[key],key))\n",
    "\n",
    "    #pie_dict['Not reduced'] = tot_MA - red_b.shape[0]\n",
    "    pie_dict['Not reduced'] = tot_MA - sum(pie_dict.values())\n",
    "    #pie_dict\n",
    "    \n",
    "    make_pie_plot(pie_dict,'',cur+' mass-action')\n",
    "    \n",
    "# make_pie_MA_curried(curr_cMA_BE_red,curr_cMA_FE_red,\n",
    "#             curr_ctot_MA,'Curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_poly(curr_carb_poly_BE_red,curr_carb_poly_FE_red,curr_ctot_arb_poly,'Curated curried')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_nonpoly(curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_FDE_red,\n",
    "#                      curr_cBDEandFDE_failed,curr_ctot_arb_nonpoly,curr_cFDE_failed,'Curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "cur='Curated curried '\n",
    "# create_all_histograms_no_SMB(curr_cMA_BE_red,curr_carb_poly_BE_red,curr_cMA_FE_red,curr_carb_poly_FE_red,\n",
    "#                              curr_carb_nonpoly_BDE_red,curr_carb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "cur='Non curated curried'\n",
    "# make_scatter_plot(curr_cMA_FE_red,curr_carb_poly_FE_red,curr_carb_nonpoly_FDE_red,\n",
    "#                   curr_cMA_BE_red,curr_carb_poly_BE_red,curr_carb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Non curated models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Specifying data non in the CSV files\n",
    "#tot_MA = 31\n",
    "#tot_arb_poly = 141\n",
    "#tot_arb_nonpoly= 88\n",
    "\n",
    "#Only for arbitrary non-polynomial\n",
    "#BDE_completed = 78\n",
    "#FDE_completed = 65\n",
    "#BDEandFDE_failed = tot_arb_nonpoly - BDE_completed\n",
    "#FDE_failed = (tot_arb_nonpoly - FDE_completed) - BDEandFDE_failed"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We could import 180 models:\n",
      " - 20 mass-action,\n",
      " - 76 arbitrary polynomial,\n",
      " - 84 arbitrary non-polynomial\n",
      "   Out of the 84 arbitrary non-polynomial,\n",
      "    - BDE completed on 76,\n",
      "    - FDE completed on 67.\n",
      "    - BDE and FDE failed on 8\n",
      "    - FDE alone failed on 9 models\n"
     ]
    }
   ],
   "source": [
    "prefix = '../TCS_CMSB_NOTCURATED/BioModels_Database-r31_pub-sbml_files/non_curated_erode/non_curated_erode_'\n",
    "non_curated_csv = load_all_csv_files(prefix)\n",
    "(ncMA_BE,ncMA_FE,ncMA_SMB,ncarb_poly_BE,ncarb_poly_FE,ncarb_nonpoly_BDE,ncarb_nonpoly_FDE,\n",
    " nctot_MA,nctot_arb_poly,nctot_arb_nonpoly,ncBDE_completed,\n",
    " ncFDE_completed,ncBDEandFDE_failed,ncFDE_failed) = non_curated_csv"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ncMA_BE_red,ncMA_BE_no_red,ncMA_BE_failed) = split_model_wrt_reduction(ncMA_BE)\n",
    "(ncMA_FE_red,ncMA_FE_no_red,ncMA_FE_failed) = split_model_wrt_reduction(ncMA_FE)\n",
    "(ncMA_SMB_red,ncMA_SMB_no_red,ncMA_SMB_failed) = split_model_wrt_reduction(ncMA_SMB)\n",
    "\n",
    "(ncarb_poly_BE_red,ncarb_poly_BE_no_red,ncarb_poly_BE_failed) = split_model_wrt_reduction(ncarb_poly_BE)\n",
    "(ncarb_poly_FE_red,ncarb_poly_FE_no_red,ncarb_poly_FE_failed) = split_model_wrt_reduction(ncarb_poly_FE)\n",
    "\n",
    "(ncarb_nonpoly_BDE_red,ncarb_nonpoly_BDE_no_red,ncarb_nonpoly_BDE_failed) = split_model_wrt_reduction(ncarb_nonpoly_BDE)\n",
    "(ncarb_nonpoly_FDE_red,ncarb_nonpoly_FDE_no_red,ncarb_nonpoly_FDE_failed) = split_model_wrt_reduction(ncarb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of MA models actually reduced:\n",
      " - BE (5),\n",
      " - FE (11 of which 2 trivial),\n",
      " - SMB (5 of which 0 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BE (29),\n",
      " - FE (52 of which 4 trivial)\n",
      "Number of arbitrary polynomial models actually reduced:\n",
      " - BDE (49),\n",
      " - FDE (55 of which 20 trivial)\n"
     ]
    }
   ],
   "source": [
    "generate_CSV_trivial_reductions(ncMA_FE,ncMA_SMB,ncarb_poly_FE,ncarb_nonpoly_FDE,ncMA_BE_red,\n",
    "                                ncMA_FE_red,ncMA_SMB_red,ncarb_poly_BE_red,ncarb_poly_FE_red,\n",
    "                                ncarb_nonpoly_BDE_red,ncarb_nonpoly_FDE_red,'non_curated')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "ncMA_FE_red.to_csv('ncMA_FE_red.csv')\n",
    "ncarb_poly_FE_red.to_csv('ncarb_poly_FE_red.csv')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "15 Non curated MA models could be reduced by at least one technique\n",
      "  4 by BE\n",
      "  5 by FE\n",
      "  0 by SMB\n",
      "  1 by BE/FE\n",
      "  5 by FE/SMB\n",
      "  0 by BE/SMB\n",
      "  0 by BE/FE/SMB\n",
      "  BE  FE  SMB  BE/FE  FE/SMB  BE/SMB  BE/FE/SMB  N.R.\n",
      "   4   5    0      1       5       0          0     5\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_pie_MA(ncMA_BE_red,ncMA_FE_red,\n",
    "            ncMA_SMB_red,nctot_MA,'Non curated')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "52 Non curated arbitrary polynomial models could be reduced by at least one technique\n",
      "  0 by BE\n",
      "  23 by FE\n",
      "  29 by BE/FE\n",
      "  BE  FE  BE/FE  N.R.\n",
      "   0  23     29    24\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_pie_arb_poly(ncarb_poly_BE_red,ncarb_poly_FE_red,nctot_arb_poly,'Non curated')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "63 Non curated arbitrary non-polynomial models could be reduced by at least one technique\n",
      "  8 by BDE\n",
      "  14 by FDE\n",
      "  41 by BDE/FDE\n",
      "  BDE  FDE  BDE/FDE  BDE/FDE failed  FDE failed  N.R.\n",
      "    8   14       41               8           9     4\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_pie_arb_nonpoly(ncarb_nonpoly_BDE_red,ncarb_nonpoly_FDE_red,\n",
    "                     ncBDEandFDE_failed,nctot_arb_nonpoly,ncFDE_failed,'Non curated')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "FE\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                8.545455\n",
      "InitPartition           1.000000\n",
      "Species               155.818182\n",
      "ReducedSpecies         24.090909\n",
      "RedSp/OrigSp           49.364545\n",
      "Reactions             477.363636\n",
      "ReducedReactions       60.545455\n",
      "Parameters             18.909091\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                3.230769\n",
      "InitPartition           1.000000\n",
      "Species                37.826923\n",
      "ReducedSpecies         31.134615\n",
      "RedSp/OrigSp           75.120000\n",
      "Reactions             141.365385\n",
      "ReducedReactions      130.211538\n",
      "Parameters             23.384615\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                4.158730\n",
      "InitPartition           1.000000\n",
      "Species                58.428571\n",
      "ReducedSpecies         29.904762\n",
      "RedSp/OrigSp           70.623016\n",
      "Reactions             200.031746\n",
      "ReducedReactions      118.047619\n",
      "Parameters             22.603175\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "FDE\n",
      "ReductionSucceeded        1.000000\n",
      "Time(ms)              68454.200000\n",
      "InitPartition             1.000000\n",
      "Species                  42.418182\n",
      "ReducedSpecies           30.600000\n",
      "RedSp/OrigSp             49.846182\n",
      "Reactions                42.781818\n",
      "ReducedReactions         34.436364\n",
      "Parameters               24.418182\n",
      "Unnamed: 11                    NaN\n",
      "dtype: float64\n",
      "\n",
      "SMB\n",
      "ReductionSucceeded      1.000\n",
      "Time(ms)               24.800\n",
      "InitPartition           1.000\n",
      "Species                60.400\n",
      "ReducedSpecies         38.600\n",
      "RedSp/OrigSp           72.638\n",
      "Reactions             147.200\n",
      "ReducedReactions      105.200\n",
      "Parameters             21.200\n",
      "Unnamed: 11               NaN\n",
      "dtype: float64\n",
      "\n",
      "BE\n",
      "ReductionSucceeded      1.0\n",
      "Time(ms)                6.4\n",
      "InitPartition           3.6\n",
      "Species               178.4\n",
      "ReducedSpecies         90.4\n",
      "RedSp/OrigSp           74.0\n",
      "Reactions             574.4\n",
      "ReducedReactions      288.8\n",
      "Parameters              0.0\n",
      "Unnamed: 11             NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                1.793103\n",
      "InitPartition          13.862069\n",
      "Species                49.241379\n",
      "ReducedSpecies         43.586207\n",
      "RedSp/OrigSp           86.503103\n",
      "Reactions             184.724138\n",
      "ReducedReactions      176.896552\n",
      "Parameters             26.551724\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)                4.158730\n",
      "InitPartition           1.000000\n",
      "Species                58.428571\n",
      "ReducedSpecies         29.904762\n",
      "RedSp/OrigSp           70.623016\n",
      "Reactions             200.031746\n",
      "ReducedReactions      118.047619\n",
      "Parameters             22.603175\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n",
      "BDE\n",
      "ReductionSucceeded      1.000000\n",
      "Time(ms)              342.571429\n",
      "InitPartition          13.448980\n",
      "Species                63.571429\n",
      "ReducedSpecies         48.530612\n",
      "RedSp/OrigSp           75.094694\n",
      "Reactions              70.469388\n",
      "ReducedReactions       63.408163\n",
      "Parameters             21.163265\n",
      "Unnamed: 11                  NaN\n",
      "dtype: float64\n"
     ]
    }
   ],
   "source": [
    "##cMA_BE_red\n",
    "print('FE')\n",
    "print(ncMA_FE_red.mean(axis = 0))\n",
    "print()\n",
    "print(ncarb_poly_FE_red.mean(axis=0))\n",
    "print()\n",
    "red_ratios = pd.concat([ncMA_FE_red,ncarb_poly_FE_red],axis=0)\n",
    "print(red_ratios.mean(axis=0))\n",
    "print()\n",
    "\n",
    "print('FDE')\n",
    "print(ncarb_nonpoly_FDE_red.mean(axis = 0))\n",
    "print()\n",
    "\n",
    "print('SMB')\n",
    "print(ncMA_SMB_red.mean(axis = 0))\n",
    "print()\n",
    "\n",
    "print('BE')\n",
    "print(ncMA_BE_red.mean(axis = 0))\n",
    "print()\n",
    "print(ncarb_poly_BE_red.mean(axis=0))\n",
    "print()\n",
    "red_ratios = pd.concat([ncMA_FE_red,ncarb_poly_FE_red],axis=0)\n",
    "print(red_ratios.mean(axis=0))\n",
    "\n",
    "print('BDE')\n",
    "print(ncarb_nonpoly_BDE_red.mean(axis = 0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Non curated BE: Models with no reduction in number of reactions 18\n",
      "Non curated BE: Mean reduction ratio of species  84.66441176470593 of reactions 93.82815894529394\n",
      "Non curated BDE: Models with no reduction in number of reactions 28\n",
      "Non curated BDE: Mean reduction ratio of species  75.09469387755102 of reactions 88.34115714990578\n",
      "Non curated FE: Models with no reduction in number of reactions 18\n",
      "Non curated FE: Mean reduction ratio of species  70.62301587301587 of reactions 76.23161990581445\n",
      "Non curated FDE: Models with no reduction in number of reactions 19\n",
      "Non curated FDE: Mean reduction ratio of species  49.84618181818181 of reactions 60.49734579679794\n",
      "Non curated SMB: Models with no reduction in number of reactions 3\n",
      "Non curated SMB: Mean reduction ratio of species  72.638 of reactions 86.995670995671\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cur='Non curated '\n",
    "create_all_histograms(ncMA_BE_red,ncarb_poly_BE_red,ncMA_FE_red,ncarb_poly_FE_red,\n",
    "                      ncMA_SMB_red,ncarb_nonpoly_BDE_red,ncarb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total reduced Non curated models: 130\n",
      "Largest orginal Non curated model\n",
      " Species       872.0\n",
      "Reactions    2856.0\n",
      "dtype: float64\n",
      "Smallest orginal Non curated model\n",
      " Species      4.0\n",
      "Reactions    4.0\n",
      "dtype: float64\n",
      "Max values of columns are at row index position :\n",
      "Species      MODEL3632127506\n",
      "Reactions    MODEL3632127506\n",
      "dtype: object\n",
      "Total number of species in original models 7222.0\n",
      "Total number of reactions in original models 16471.0\n",
      "Total number of species in reduced models 4277.0\n",
      "Total number of reactions in reduced models 10558.0\n",
      "Largest reduced Non curated model\n",
      " Species      190.0\n",
      "Reactions    854.0\n",
      "dtype: float64\n",
      "Smallest reduced Non curated model\n",
      " Species      1.0\n",
      "Reactions    0.0\n",
      "dtype: float64\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cur='Non curated'\n",
    "make_scatter_plot(ncMA_FE_red,ncarb_poly_FE_red,ncarb_nonpoly_FDE_red,ncMA_BE_red,\n",
    "                  ncarb_poly_BE_red,ncarb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": true,
    "toc-nb-collapsed": true
   },
   "source": [
    "# Non curated curried models"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loading the CSV files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "# prefix = '../TCS_CMSB_NOTCURATED/BioModels_Database-r31_pub-sbml_files/non_curated_erode/non_curated_erode_'\n",
    "# curr_non_curated_csv = load_all_csv_files(prefix,\"Curried\")\n",
    "# (curr_ncMA_BE,curr_ncMA_FE,IGNORE_ncMA_SMB,\n",
    "#  curr_ncarb_poly_BE,curr_ncarb_poly_FE,\n",
    "#  curr_ncarb_nonpoly_BDE,curr_ncarb_nonpoly_FDE,\n",
    "#  curr_nctot_MA,curr_nctot_arb_poly,curr_nctot_arb_nonpoly,\n",
    "#  curr_ncBDE_completed,curr_ncFDE_completed,\n",
    "#  curr_ncBDEandFDE_failed,curr_ncFDE_failed) = curr_non_curated_csv"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Separating reduced, not reduced and failed models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "# (curr_ncMA_BE_red,curr_ncMA_BE_no_red,curr_ncMA_BE_failed) = split_model_wrt_reduction(curr_ncMA_BE)\n",
    "# (curr_ncMA_FE_red,curr_ncMA_FE_no_red,curr_ncMA_FE_failed) = split_model_wrt_reduction(curr_ncMA_FE)\n",
    "\n",
    "# (curr_ncarb_poly_BE_red,curr_ncarb_poly_BE_no_red,curr_ncarb_poly_BE_failed) = split_model_wrt_reduction(curr_ncarb_poly_BE)\n",
    "# (curr_ncarb_poly_FE_red,curr_ncarb_poly_FE_no_red,curr_ncarb_poly_FE_failed) = split_model_wrt_reduction(curr_ncarb_poly_FE)\n",
    "\n",
    "# (curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_BDE_no_red,curr_ncarb_nonpoly_BDE_failed) = split_model_wrt_reduction(curr_ncarb_nonpoly_BDE)\n",
    "# (curr_ncarb_nonpoly_FDE_red,curr_ncarb_nonpoly_FDE_no_red,curr_ncarb_nonpoly_FDE_failed) = split_model_wrt_reduction(curr_ncarb_nonpoly_FDE)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generating the csv file containing the models with FE/FDE trivial reduction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "#generate_CSV_trivial_reductions(curr_ncMA_FE,ncMA_SMB,curr_ncarb_poly_FE,curr_ncarb_nonpoly_FDE,curr_ncMA_BE_red,\n",
    "#                                curr_ncMA_FE_red,None,curr_ncarb_poly_BE_red,curr_ncarb_poly_FE_red,\n",
    "#                                curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_FDE_red,'non_curated',True,\"_curried\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Which models have been reduced by which reduction?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Mass-action"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_MA_curried(curr_ncMA_BE_red,curr_ncMA_FE_red,\n",
    "#             curr_nctot_MA,'Non curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_poly(curr_ncarb_poly_BE_red,curr_ncarb_poly_FE_red,curr_nctot_arb_poly,'Non curated curried')    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Arbitrary non-polynomial"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make_pie_arb_nonpoly(curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_FDE_red,\n",
    "#                      curr_ncBDEandFDE_failed,curr_nctot_arb_nonpoly,curr_ncFDE_failed,'Non curated curried')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Histograms for ratio species/red-species, reactions/red-reactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cur='Non curated curried '\n",
    "# create_all_histograms_no_SMB(curr_ncMA_BE_red,curr_ncarb_poly_BE_red,curr_ncMA_FE_red,curr_ncarb_poly_FE_red,\n",
    "#                              curr_ncarb_nonpoly_BDE_red,curr_ncarb_nonpoly_FDE_red,cur)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Scatterplot best reductions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "# cur='Non curated curried'\n",
    "# make_scatter_plot(curr_ncMA_FE_red,curr_ncarb_poly_FE_red,curr_ncarb_nonpoly_FDE_red,\n",
    "#                   curr_ncMA_BE_red,curr_ncarb_poly_BE_red,curr_ncarb_nonpoly_BDE_red,cur)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "env_research",
   "language": "python",
   "name": "env_research"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  },
  "toc-autonumbering": true
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

